Support vector comparison machines

In ranking problems, the goal is to learn a ranking function from labeled pairs of input points. In this paper, we consider the related comparison problem, where the label indicates which element of the pair is better, or if there is no significant difference. We cast the learning problem as a margin maximization, and show that it can be solved by converting it to a standard SVM. We use simulated nonlinear patterns, a real learning to rank sushi data set, and a chess data set to show that our proposed SVMcompare algorithm outperforms SVMrank when there are equality pairs.

==> Nsamp.R <==
Nsamp <- "100"
show.norm <- "l1"


==> calc.roc.R <==
works_with_R("3.0.2", plyr="1.8", rankSVMcompare="2013.10.25")

classify <- function(x, thresh=1){
  stopifnot(is.numeric(thresh))
  stopifnot(is.finite(thresh))
  stopifnot(thresh >= 0)
  stopifnot(length(thresh) == 1)
  ifelse(x > thresh, 1L,
         ifelse(x < -thresh, -1L, 0L))
}

calc.roc <- function(rank.mat, yi){
  stopifnot(is.matrix(rank.mat))
  stopifnot(ncol(rank.mat)==2)
  stopifnot(is.numeric(rank.mat))
  stopifnot(nrow(rank.mat) == length(yi))
  stopifnot(yi %in% c(-1,0,1))
  rank.diff <- rank.mat[,2]-rank.mat[,1]
  thresh.vec <- c(0, sort(abs(rank.diff)))
  this.roc <- data.frame()
  for(thresh in thresh.vec){
    yhat <- classify(rank.diff, thresh)
    err <- FpFnInv(yi, yhat)
    this.roc <- rbind(this.roc, data.frame(thresh, err))
  }
  rates <- within(this.roc, {
    FPR <- false.positive/equality
    FNR <- false.negative/inequality
    TPR <- 1-FNR
  })
  boxes <- ddply(rates, .(TPR), summarize, min=min(FPR), max=max(FPR))
  this.auc <- data.frame(auc=sum(with(boxes, (max-min)*TPR)))
  list(roc=rates, auc=this.auc, boxes=boxes)
}


==> chess_plot.R <==
library(ggplot2)

four_AUC <- read.table("AUC_table.txt",stringsAsFactors = FALSE,header = TRUE)

four_AUC$kern <- 0
four_AUC$set <- 0
four_AUC$ftrs <- 0

for (i in 1:nrow(four_AUC)){
  sel <- four_AUC[i,1]
  sel <- strsplit(sel,"_")
  four_AUC$set[i] <- sel[[1]][1]
  four_AUC$kern[i] <- sel[[1]][4]
  four_AUC$ftrs[i] <- sel[[1]][6]
}


base <- four_AUC[,c(3,4,5,6)]
four_AUC$Baseline_AUC <- NULL
four_AUC$file <- NULL

base$kern <- "Baseline"
colnames(base)[1] <- "Final_AUC"

four_AUC <- rbind(four_AUC,base)
four_AUC <- four_AUC[!duplicated(four_AUC),]

ELO_4M <- read.table("ELO_4M.txt",stringsAsFactors = FALSE,header=TRUE)
GLIKO_4M <- read.table("GLICKO_4M.txt",stringsAsFactors = FALSE,header=TRUE)

GLIKO_4M$ftrs <- "2ftrs"
ELO_4M$ftrs <- "2ftrs"

four_AUC <- rbind(four_AUC,ELO_4M)
four_AUC <- rbind(four_AUC,GLIKO_4M)

ELO_4M <- read.table("ELO_4M.txt",stringsAsFactors = FALSE,header=TRUE)
GLIKO_4M <- read.table("GLICKO_4M.txt",stringsAsFactors = FALSE,header=TRUE)

GLIKO_4M$ftrs <- "aftrs"
ELO_4M$ftrs <- "aftrs"

four_AUC <- rbind(four_AUC,ELO_4M)
four_AUC <- rbind(four_AUC,GLIKO_4M)

four_AUC[four_AUC$kern == "Vanilla",2] <- "Linear SVM"
four_AUC[four_AUC$kern == "rbf",2] <- "Gaussian SVM"
four_AUC[four_AUC$kern == "polydot",2] <- "Poynomial SVM"
four_AUC[four_AUC$ftrs == "aftrs",4] <- "16 (All Features)"
four_AUC[four_AUC$ftrs == "2ftrs",4] <- "2 (Only Glicko and ELO scr) "
four_AUC[four_AUC$kern == "Baseline",4] <- "0"
four_AUC[four_AUC$kern == "ELO",4] <- "1"
four_AUC[four_AUC$kern == "Glicko",4] <- "1"


med <- aggregate(four_AUC,by=list(four_AUC$kern,four_AUC$ftrs),FUN=median)
med$kern <- NULL
med$set <- NULL
med$ftrs <- NULL

colnames(med)[3] <- "Median"
colnames(med)[1] <- "kern"
colnames(med)[2] <- "ftrs"

four_AUC <- merge(four_AUC,med,by=c("kern","ftrs"))
med_four <- med

colnames(four_AUC)[2] <- "Features"

four_AUC <- four_AUC[!duplicated(four_AUC),]

four_AUC$Features <- factor(four_AUC$Features,levels = c("0","1","2 (Only Glicko and ELO scr) ","16 (All Features)"))

p <- ggplot(four_AUC,aes(x=reorder(as.factor(kern),Median),y=Final_AUC,fill=Features)) + geom_boxplot(outlier.shape = NA)+ geom_point(shape=21, aes(y = Final_AUC,color=Features),position=position_dodge(width = .75))  + coord_flip() + xlab("Model") + ylab("AUC") + theme_bw() + theme(legend.position="bottom") + theme(legend.key.size = unit(1,"line")) + theme(text=element_text(size = 9)) + scale_color_manual(values=c("#ffffff","#000000","#000000","#000000")) + scale_fill_manual(values=c("#000000","#4c4ca6","#56B4E9","#ffffff"))

library(tikzDevice)

tikz("chess_fig.tex", width=4.75, height=3.15,)
p 
dev.off()


==> colors.R <==
yi.colors <- c("0"="#f8756e", #orange
               "1"="#00ba38", #green
               "-1"="#619cff")
library(RColorBrewer)
yi.colors <- brewer.pal(5, "Set1")[-(1:2)]
names(yi.colors) <- c("-1", "0", "1")
model.colors <- 
  c(rank="skyblue",
    rank2="blue",
    compare="black",
    truth="grey80")
model.colors[["latent"]] <- model.colors[["truth"]]




==> figure-auc.R <==
works_with_R("3.0.2", plyr="1.8")

load("simulation.proportion.RData")
load("sushi.proportion.RData")

source("tikz.R")
source("colors.R")

library(grid)

sushi.proportion$error$norm <- "sushi"
auc <- rbind(simulation.proportion$error,
             sushi.proportion$error[,names(simulation.proportion$error)])

labels <- c(l1="1",
            l2="2",
            linf="\\infty")
labels[] <- sprintf("$r(\\mathbf x) = ||\\mathbf x||_%s^2$", labels)
labels[["sushi"]] <- "sushi"
makelabel <- function(x)labels[as.character(x)]
leg <- "function"
auc.stats <- ddply(auc, .(fit.name, norm, prop), summarize,
                   mean=mean(auc), sd=sd(auc))

auc.stats$label <- makelabel(auc.stats$norm)
br <- c("latent", "truth", "compare", "rank2", "rank")
boring <- ggplot(auc.stats, aes(prop, mean))+
  geom_ribbon(aes(fill=fit.name,ymin=mean-sd,ymax=mean+sd), alpha=1/4)+
  geom_line(aes(colour=fit.name), lwd=2)+
  facet_grid(.~label)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"),
        panel.grid=element_blank())+
  xlab("proportion of equality pairs")+
  scale_colour_manual(leg,values=model.colors,breaks=br)+
  scale_fill_manual(leg,values=model.colors,breaks=br)+
  ylab("Area under ROC curve")+
  scale_x_continuous("$\\rho =$ proportion of equality $y_i=0$ pairs",
                     breaks=seq(0,1,by=0.2))

tikz("figure-auc.tex",h=2)
print(boring)
dev.off()


==> figure-hard-margin.R <==
works_with_R("3.0.1",rankSVMcompare="2013.9.3",quadmod="2013.8.23",
             proto="0.3.10")

data(separable)
source("tikz.R")
source("colors.R")

only <- 1:50
one <- with(separable, list(yi=yi[only],Xi=Xi[only,],Xip=Xip[only,]))
is.one <- one$yi==1
is.zero <- one$yi == 0
Di <- with(one, Xip - Xi)
Di[,"angle"] <- Di[,"angle"]*2
Di.other <- Di
Di.other[is.zero,] <- -Di.other[is.zero,]
setdf <- function(yi, m,set){
  data.frame(yi, m, set)
}
Di.both <- rbind(Di,Di.other[is.zero,])
yi.both <- c(one$yi, rep(0, sum(is.zero)))
neg <- yi.both == -1
yi.both[neg] <- 1
Di.both[neg,] <- -Di.both[neg,]
both.scaled <- Di.both
bsd <- both.scaled[,"distance"]
both.scaled[,"distance"] <- bsd/100
point.df <- rbind(setdf(one$yi,Di,"one"),
                  setdf(one$yi,Di.other,"other"),
                  setdf(yi.both,Di.both,"both"),
                  setdf(yi.both,both.scaled,"scaled"))
svm.color <- "black"
lp.color <- "grey60"
yi.colors[["2"]] <- svm.color #blue
library(grid)
p <- ggplot()+
  geom_point(aes(distance, angle, colour=factor(yi)), data=point.df)+
  facet_grid(.~set)+
  scale_colour_manual(values=yi.colors)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))
print(p)

sets <- split(point.df, point.df$set)

model.points <- data.frame()
model.segs <- data.frame()
model.lines <- data.frame()
model.sv <- data.frame()
blank.df <- data.frame()
for(set.name in c("one","both","scaled")){
  pairs <- sets[[set.name]]

  diffs <- pairs[,-4]

  vars <- make.ids(margin=1, weight=2)
  constraints <- list()
  for(i in 1:nrow(diffs)){
    if(diffs$yi[i] == 0){
      right.side <- -1
      yi.vec <- c(-1,1)
    }else{
      right.side <- 1
      yi.vec <- diffs$yi[i]
    }
    di <- unlist(diffs[i,-1])
    for(yi in yi.vec){
      const <- with(vars,{
        weight*di*yi + margin*-1 >= right.side
      })
      constraints <- c(constraints,list(const))
    }
  }
  n.vars <- length(unlist(vars))
  d <- rep(0, n.vars)
  d[vars$margin] <- 1
  sol <- run.lpSolveAPI(vars, d, constraints)

  fxdiff <- as.matrix(diffs[,-1]) %*% sol$weight
  thresh <- function(x)ifelse(x>1,1,ifelse(abs(x)<1,0,-1))
  ## check to make sure we have perfect prediction.
  stopifnot(thresh(fxdiff) == pairs$yi)
  margin <- ifelse(pairs$yi==0,{
    1-abs(fxdiff)
  },{
    -1 + pairs$yi * fxdiff
  })
  on.margin <- abs(margin - sol$margin)<1e-4
  diffs$constraint <- ifelse(on.margin, "active", "inactive")

  slope <- with(sol, -weight[1]/weight[2])
  linedf <- function(line, intercept){
    data.frame(slope, intercept, line)
  }
  line.df <-
    rbind(linedf("decision",c(-1,1)/sol$weight[2]),
          linedf("margin",(c(-1,1,-1,1)*sol$margin+c(1,1,-1,-1))/sol$weight[2]))

  dots <- ggplot()+
    geom_point(aes(distance,angle,colour=factor(yi),
                   size=constraint),
               data=diffs)+
    scale_size_manual(values=c(active=1,inactive=1), guide="none")+
    scale_colour_manual(values=yi.colors)
  arange <- range(diffs$angle)
  seg <- function(v, line){
    d <- with(sol, (v-weight[2]*arange)/weight[1])
    data.frame(t(c(distance=d, angle=arange)), line)
  }
  seg.df <- rbind(seg(1-sol$margin,"margin"),
                  seg(1+sol$margin,"margin"),
                  seg(-1-sol$margin,"margin"),
                  seg(-1+sol$margin,"margin"),
                  seg(1,"decision"),
                  seg(-1,"decision"))
  p <- dots+
    scale_size_manual(values=c(active=2,inactive=1))+
    geom_segment(aes(distance1,angle1,xend=distance2,yend=angle2,
                     linetype=line),data=seg.df)+
    scale_linetype_manual(values=c(decision="solid",margin="dotted"))
  print(p)

  model.points <- rbind(model.points, {
    data.frame(diffs, set.name)
  })
  blank.df <- rbind(blank.df, {
    data.frame(rbind(diffs[,2:3], -diffs[,2:3]), set.name, model="compare")
  })
  ## model.segs <- rbind(model.segs, {
  ##   data.frame(seg.df, set.name, model="compare")
  ## })
  model.lines <- rbind(model.lines, {
    data.frame(line.df, set.name, model="compare")
  })
}

for(set.name in c("both","scaled")){
  pairs <- sets[[set.name]]
  ## Hard margin SVM.
  stopifnot(pairs$yi %in% c(0, 1))
  svm.y <- ifelse(pairs$yi==0, -1, 1)
  X <- as.matrix(pairs[,2:3])
  K <- X %*% t(X)
  N <- nrow(X)
  ## Construct the QP constraints using the quadmod modeling language.
  vars <- make.ids(alpha=N)
  constraints <-
    c(vars$alpha[]*svm.y >= 0,
      list(sum(vars$alpha) == 0))
  diag(K) <- diag(K)+1e-9
  sol <- run.quadprog(vars, K, svm.y, constraints)
  is.sv <- abs(sol$alpha)>1e-4
  a.sv <- sol$alpha[is.sv]
  X.sv <- X[is.sv,]
  qplot(distance, angle, data=pairs, colour=factor(yi))+
    geom_point(aes(colour=NULL),data=data.frame(X.sv), pch=1)
  y.sv <- svm.y[is.sv]
  sv.evals <- (a.sv * X.sv) %*% t(X.sv)
  bias.values <- y.sv - colSums(sv.evals)
  bias <- mean(bias.values)
  ## calc svm decision boundary and margin.
  weight <- -colSums(X.sv * a.sv / bias)
  mu <- -1/bias
  arange <- range(pairs$angle)
  seg <- function(v, line){
    d <- (v-weight[2]*arange)/weight[1]
    data.frame(t(c(distance=d, angle=arange)), line)
  }
  seg.df <- rbind(seg(1-mu,"margin"),
                  seg(1+mu,"margin"),
                  ## seg(-1-mu,"margin"),
                  ## seg(-1+mu,"margin"),
                  ## seg(-1,"decision"),
                  seg(1,"decision"))
  model.segs <- rbind(model.segs, {
    data.frame(seg.df, set.name)
  })
  model.sv <- rbind(model.sv, {
    data.frame(yi=2, X.sv, constraint="sv", set.name)
  })
}

plotted.points <- rbind(model.points, model.sv)
qp <- data.frame(x=200,y=3,label="QP",set.name="both")
lp <- data.frame(x=-200,y=0,label="LP",set.name="both")
lab.df <-
  data.frame(set.name=c("one","one","one","scaled","scaled"),
             yi=c(-1,0,1,0,1),
             distance=c(-190, -50, 180, -0.3, 1.8),
             angle=c(-1.5, 1.9, 2.4, -1.8, 3),
             label=c("$y_i=-1$","$y_i=0$","$y_i=1$",
               "$\\tilde y_i=-1$", "$\\tilde y_i=1$"))
mplot <- ggplot()+
  geom_abline(aes(slope=slope,intercept=intercept,linetype=line),
              data=model.lines, size=1, color=lp.color)+
  geom_segment(aes(distance1,angle1,xend=distance2,yend=angle2,
                    linetype=line),data=model.segs,
               colour=svm.color, size=0.8)+
  geom_blank(aes(distance, angle),data=blank.df)+
  geom_text(aes(x,y,label=label),data=qp,colour=svm.color,size=3)+
  geom_text(aes(x,y,label=label),data=lp,colour=lp.color,size=3)+
  geom_point(aes(distance,angle,colour=factor(yi),shape=constraint),
             data=plotted.points, size=1.8)+
  scale_colour_manual("label",values=yi.colors,
                      labels=c("$y_i=-1$",
                        "$y_i=0$, $\\tilde y_i=-1$",
                        "$y_i=1$, $\\tilde y_i=1$",
                        "QP support vector"))+
  ##scale_size_manual(values=c(active=2,inactive=1))+
  scale_shape_manual("point",values=c(active=8,inactive=1, sv=20),
                     labels=c("LP constraint active",
                       "LP constraint inactive",
                       "QP support vector"))+
  scale_linetype_manual("boundary",values=c(decision="solid",margin="dotted"),
                        labels=c("decision $r(\\mathbf x)=\\pm 1$",
                          "margin $r(\\mathbf x)=\\pm 1\\pm\\mu$"))+
  geom_text(aes(distance, angle, colour=factor(yi), label=label),
            data=lab.df, size=3)+
  facet_grid(.~set.name,scales="free",labeller=function(df){
    titles <-
      c(one="original $\\mathbf x'-\\mathbf x$",
        both="flipped $\\mathbf{\\tilde x'}-\\mathbf{\\tilde x}$",
        scaled="scaled and flipped $\\mathbf{\\tilde x'}-\\mathbf{\\tilde x}$")
    df$set.name <- titles[paste(df$set.name)]
    df
  })+ 
  theme_bw()+
  ##geom_point(aes(distance, angle), data=model.sv, size=1, pch=1)+
  theme(
    panel.margin=unit(0,"cm"),
    legend.position="bottom",
    panel.grid=element_blank())+
  xlab("difference feature 1")+
  ylab("difference feature 2")+
  guides(colour="none")
print(mplot)
tikz("figure-hard-margin.tex", w=6, h=3.8)
print(mplot)
dev.off()


==> figure-norm-data-new.R <==
source("tikz.R")
source("colors.R")

f <- function(x)sum(x*x)
Xi <- c()
Xip <- c()
yi <- c()
seed.i <- 17
##set.seed(seed.i <- seed.i+1)
set.seed(seed.i)
for(i in 1:20){
  x <- runif(2,-2,2)
  delta <- runif(2,-1,1)
  xp <- x+delta
  fxdiff <- f(xp)-f(x)
  y <- ifelse(fxdiff < -1, -1L,
              ifelse(fxdiff > 1, 1L, 0L))
  Xi <- rbind(Xi, x)
  Xip <- rbind(Xip, xp)
  yi <- c(yi, y)
}

X <- rbind(Xi, Xip)
levs <- seq(min(X),max(X),l=20)
m <- matrix(NA,length(levs),length(levs))
for(i in seq_along(levs)){
  x <- levs[i]
  for(j in seq_along(levs)){
    y <- levs[j]
    m[i,j] <- f(c(x,y))
  }
}

yi.colors <- yi.colors[c("0","1","-1")]
yi.col <- yi.colors[as.character(yi)]

tikz("figure-norm-data.tex", w=6, h=2.5)

par(las=1, mar=c(0,0,1.2,0), mfrow=c(1,3), cex=1, omi=c(0,0,0,0))
plot(X, type="n", asp=1, xlab="", ylab="", xaxt="n", yaxt="n")
abline(h=0,v=0, col="grey")

## title(xlab="input feature $ x_{i,1}$",
##       ylab="input feature $ x_{i,2}$", line=0.1)
mtext("Original features $\\mathbf x\\in\\mathbb R^2$", las=0)
contour(levs, levs, m, col="grey50", add=TRUE, levels=seq(1, 10, by=2))
pairLWD <- 3
segments(Xi[yi==0,1],
         Xi[yi==0,2],
         Xip[yi==0,1],
         Xip[yi==0,2], lwd=pairLWD,
         col=yi.col[yi==0])
arrowLength <- 0.1
arrows(Xi[yi==1,1],
       Xi[yi==1,2],
       Xip[yi==1,1],
       Xip[yi==1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==1])
arrows(Xip[yi==-1,1],
       Xip[yi==-1,2],
       Xi[yi==-1,1],
       Xi[yi==-1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==-1])
##text(Xi, labels=seq_along(yi)) # show row numbers.
##text(Xi+1/4, labels=yi) # show labels.
leg.ord <- c("1","0","-1")
legend("bottomleft", legend=leg.ord, col=yi.colors[leg.ord],
       lwd=pairLWD, lty=rep(1, length(yi.colors)),
       title="label $y_i$", bg="white")

lab.i <- c(1)
pch.arr <- 1
points(Xi[lab.i,,drop=FALSE], pch=pch.arr)
points(Xip[lab.i,,drop=FALSE], pch=pch.arr)
## y_20=-1, we label to the left.
draw <- function(i, off, lab=""){
  text(Xi[i,,drop=FALSE]+off, labels=sprintf("$\\mathbf x_{%d}%s$",i, lab))
  text(Xip[i,,drop=FALSE]+off, labels=sprintf("$\\mathbf x_{%d}'$",i))
}
##draw(20,c(-1/4, -1/8))

## y_1=1, we label to the right.
draw(1, c(0.5, 0))
     paste0("=\\left[\\begin{array}{c}",
            "x_{1,1} \\ x_{1,2}",
            "\\end{array}\\right]")

## y_11=0, we label below.
##draw(11, c(0,-1/4))


## Plot 2: linear separator space.
Xi.square <- Xi*Xi
Xip.square <- Xip*Xip
X.square <- rbind(Xi.square, Xip.square)
plot(X.square, type="n", asp=1, xlab="", ylab="", xaxt="n", yaxt="n")
## title(xlab="additional feature $ x_{i,1}^2$",
##       ylab="additional feature $ x_{i,2}^2$", line=0.1)
mtext("Enlarged features $\\Phi(\\mathbf x)$", las=0)

text(4.25, 2.25, "$r(\\mathbf x)=\\mathbf w^\\intercal \\Phi(\\mathbf x)$",
     col="grey50", srt=-45, cex=0.8)

levs <- seq(min(X.square),max(X.square),l=20)
m <- matrix(NA,length(levs),length(levs))
for(i in seq_along(levs)){
  x <- levs[i]
  for(j in seq_along(levs)){
    y <- levs[j]
    m[i,j] <- x+y
  }
}
contour(levs, levs, m, col="grey50", add=TRUE)

segments(Xi.square[yi==0,1],
         Xi.square[yi==0,2],
         Xip.square[yi==0,1],
         Xip.square[yi==0,2], lwd=pairLWD,
         col=yi.col[yi==0])
arrows(Xi.square[yi==1,1],
       Xi.square[yi==1,2],
       Xip.square[yi==1,1],
       Xip.square[yi==1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==1])
arrows(Xip.square[yi==-1,1],
       Xip.square[yi==-1,2],
       Xi.square[yi==-1,1],
       Xi.square[yi==-1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==-1])
points(Xi.square[lab.i,,drop=FALSE], pch=pch.arr)
points(Xip.square[lab.i,,drop=FALSE], pch=pch.arr)
draw <- function(i, off){
  text(Xi.square[i,,drop=FALSE]+off,
       labels=sprintf("$\\Phi(\\mathbf x_{%d})$",i),
       cex=0.8)
  text(Xip.square[i,,drop=FALSE]+off,
       labels=sprintf("$\\Phi(\\mathbf x_{%d}')$",i),
       cex=0.8)
}
draw(1,c(3/5, 0))
abline(h=0,v=0, col="grey")

## Plot 3: difference vectors as points.
X.diff <- Xip.square-Xi.square
plot(X.diff, type="p", asp=1, xlab="", ylab="", xaxt="n", yaxt="n",
     pch=20, col=yi.col)
## title(xlab="difference feature ${x'}_{i,1}^2-x_{i,1}^2$",
##       ylab="difference feature ${x'}_{i,2}^2-x_{i,2}^2$", line=0.1)
mtext("Difference $\\Phi(\\mathbf x')-\\Phi(\\mathbf x)$",
      las=0)
abline(h=0,v=0, col="grey")
abline(1,-1)
abline(-1,-1)
points(X.diff[lab.i,,drop=FALSE])


text(c(1,2,-0.5), c(-0.8,1.5,-1.4), sprintf("$y_i=%s$",names(yi.colors)),
     col=yi.colors)


text(1.2, 2.5, "$\\Phi(\\mathbf x_{1}')-\\Phi(\\mathbf x_{1})$", cex=0.8)

text(0.2, -1, "$\\mathbf w^\\intercal [ \\Phi(\\mathbf x') - \\Phi(\\mathbf x) ] = -1$",
     cex=0.7, srt=-45)

text(2.2, -1, "$\\mathbf w^\\intercal [ \\Phi(\\mathbf x') - \\Phi(\\mathbf x) ] = 1$",
     cex=0.7, srt=-45)

dev.off()


==> figure-norm-data.R <==
source("tikz.R")
source("colors.R")

f <- function(x)sum(x*x)
Xi <- c()
Xip <- c()
yi <- c()
seed.i <- 17
##set.seed(seed.i <- seed.i+1)
set.seed(seed.i)
for(i in 1:20){
  x <- runif(2,-2,2)
  delta <- runif(2,-1,1)
  xp <- x+delta
  fxdiff <- f(xp)-f(x)
  y <- ifelse(fxdiff < -1, -1L,
              ifelse(fxdiff > 1, 1L, 0L))
  Xi <- rbind(Xi, x)
  Xip <- rbind(Xip, xp)
  yi <- c(yi, y)
}

X <- rbind(Xi, Xip)
levs <- seq(min(X),max(X),l=20)
m <- matrix(NA,length(levs),length(levs))
for(i in seq_along(levs)){
  x <- levs[i]
  for(j in seq_along(levs)){
    y <- levs[j]
    m[i,j] <- f(c(x,y))
  }
}

yi.colors <- yi.colors[c("0","1","-1")]
yi.col <- yi.colors[as.character(yi)]

tikz("figure-norm-data.tex", w=6, h=2.5)

par(las=1, mar=c(0,0,1.2,0), mfrow=c(1,3), cex=1, omi=c(0,0,0,0))
plot(X, type="n", asp=1, xlab="", ylab="", xaxt="n", yaxt="n")
abline(h=0,v=0, col="grey")

## title(xlab="input feature $ x_{i,1}$",
##       ylab="input feature $ x_{i,2}$", line=0.1)
mtext("Original features $\\mathbf x\\in\\mathbb R^2$", las=0)
contour(levs, levs, m, col="grey50", add=TRUE, levels=seq(1, 10, by=2))
pairLWD <- 3
segments(Xi[yi==0,1],
         Xi[yi==0,2],
         Xip[yi==0,1],
         Xip[yi==0,2], lwd=pairLWD,
         col=yi.col[yi==0])
arrowLength <- 0.1
arrows(Xi[yi==1,1],
       Xi[yi==1,2],
       Xip[yi==1,1],
       Xip[yi==1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==1])
arrows(Xip[yi==-1,1],
       Xip[yi==-1,2],
       Xi[yi==-1,1],
       Xi[yi==-1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==-1])
##text(Xi, labels=seq_along(yi)) # show row numbers.
##text(Xi+1/4, labels=yi) # show labels.
leg.ord <- c("1","0","-1")
legend("bottomleft", legend=leg.ord, col=yi.colors[leg.ord],
       lwd=pairLWD, lty=rep(1, length(yi.colors)),
       title="label $y_i$", bg="white")

lab.i <- c(1)
pch.arr <- 1
points(Xi[lab.i,,drop=FALSE], pch=pch.arr)
points(Xip[lab.i,,drop=FALSE], pch=pch.arr)
## y_20=-1, we label to the left.
draw <- function(i, off, lab=""){
  text(Xi[i,,drop=FALSE]+off, labels=sprintf("$\\mathbf x_{%d}%s$",i, lab))
  text(Xip[i,,drop=FALSE]+off, labels=sprintf("$\\mathbf x_{%d}'$",i))
}
##draw(20,c(-1/4, -1/8))

## y_1=1, we label to the right.
draw(1, c(0.5, 0))
     paste0("=\\left[\\begin{array}{c}",
            "x_{1,1} \\ x_{1,2}",
            "\\end{array}\\right]")

## y_11=0, we label below.
##draw(11, c(0,-1/4))


## Plot 2: linear separator space.
Xi.square <- Xi*Xi
Xip.square <- Xip*Xip
X.square <- rbind(Xi.square, Xip.square)
plot(X.square, type="n", asp=1, xlab="", ylab="", xaxt="n", yaxt="n")
## title(xlab="additional feature $ x_{i,1}^2$",
##       ylab="additional feature $ x_{i,2}^2$", line=0.1)
mtext("Enlarged features $\\Phi(\\mathbf x)$", las=0)

text(4.25, 2.25, "$r(\\mathbf x)=\\mathbf w^\\intercal \\Phi(\\mathbf x)$",
     col="grey50", srt=-45, cex=0.8)

levs <- seq(min(X.square),max(X.square),l=20)
m <- matrix(NA,length(levs),length(levs))
for(i in seq_along(levs)){
  x <- levs[i]
  for(j in seq_along(levs)){
    y <- levs[j]
    m[i,j] <- x+y
  }
}
contour(levs, levs, m, col="grey50", add=TRUE)

segments(Xi.square[yi==0,1],
         Xi.square[yi==0,2],
         Xip.square[yi==0,1],
         Xip.square[yi==0,2], lwd=pairLWD,
         col=yi.col[yi==0])
arrows(Xi.square[yi==1,1],
       Xi.square[yi==1,2],
       Xip.square[yi==1,1],
       Xip.square[yi==1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==1])
arrows(Xip.square[yi==-1,1],
       Xip.square[yi==-1,2],
       Xi.square[yi==-1,1],
       Xi.square[yi==-1,2], lwd=pairLWD, length=arrowLength,
       col=yi.col[yi==-1])
points(Xi.square[lab.i,,drop=FALSE], pch=pch.arr)
points(Xip.square[lab.i,,drop=FALSE], pch=pch.arr)
draw <- function(i, off){
  text(Xi.square[i,,drop=FALSE]+off,
       labels=sprintf("$\\Phi(\\mathbf x_{%d})$",i),
       cex=0.8)
  text(Xip.square[i,,drop=FALSE]+off,
       labels=sprintf("$\\Phi(\\mathbf x_{%d}')$",i),
       cex=0.8)
}
draw(1,c(3/5, 0))
abline(h=0,v=0, col="grey")

## Plot 3: difference vectors as points.
X.diff <- Xip.square-Xi.square
plot(X.diff, type="p", asp=1, xlab="", ylab="", xaxt="n", yaxt="n",
     pch=20, col=yi.col)
## title(xlab="difference feature ${x'}_{i,1}^2-x_{i,1}^2$",
##       ylab="difference feature ${x'}_{i,2}^2-x_{i,2}^2$", line=0.1)
mtext("Difference $\\Phi(\\mathbf x')-\\Phi(\\mathbf x)$",
      las=0)
abline(h=0,v=0, col="grey")
abline(1,-1)
abline(-1,-1)
points(X.diff[lab.i,,drop=FALSE])


text(c(1,2,-0.5), c(-0.8,1.5,-1.4), sprintf("$y_i=%s$",names(yi.colors)),
     col=yi.colors)


text(1.2, 2.5, "$\\Phi(\\mathbf x_{1}')-\\Phi(\\mathbf x_{1})$", cex=0.8)

text(0.2, -1, "$\\mathbf w^\\intercal [ \\Phi(\\mathbf x') - \\Phi(\\mathbf x) ] = -1$",
     cex=0.7, srt=-45)

text(2.2, -1, "$\\mathbf w^\\intercal [ \\Phi(\\mathbf x') - \\Phi(\\mathbf x) ] = 1$",
     cex=0.7, srt=-45)

dev.off()


==> figure-norm-level-curves.R <==
##load("simulation.RData")

load("simulation.samples.RData")

source("tikz.R")
source("Nsamp.R")
source("colors.R")

pfactor <- function(x){
  x <- ifelse(x=="training data", x, paste(x, "model"))
  factor(x, c("training data", "rank model", "rank2 model", "compare model"))
}
eq.lab <- "equality pair\n$y_i=0$"
ineq.lab <- "inequality pair\n$y_i\\in\\{-1,1\\}$"
pair.colors <- yi.colors[c("0","1")]
pair.types <- c(eq.lab, ineq.lab)
names(pair.colors) <- pair.types

##norm.list <- simulation$train
Nseed <- 2
norm.list <- simulation.samples$data[[Nsamp]][[Nseed]]
seg.df <- data.frame()
arrow.df <- data.frame()
for(norm in show.norm){
  Pairs <- norm.list[[norm]]$train
  m <- with(Pairs, rbind(Xi, Xip))
  yi <- Pairs$yi
  segs <- with(Pairs, data.frame(Xi, Xip))[yi == 0,]
  seg.df <- rbind(seg.df, data.frame(norm, segs))
  arrow.df <- with(Pairs,{
    rbind(arrow.df,
          data.frame(norm, Xip, Xi)[yi == -1,],
          data.frame(norm, Xi, Xip)[yi == 1,])
  })
}
seg.df$what <- factor(eq.lab, pair.types)
arrow.df$what <- factor(ineq.lab, pair.types)
train.fun <- pfactor("training data")
seg.df$fun <- train.fun
arrow.df$fun <- train.fun
library(grid)
basePlot <- ggplot(,aes(X1, X2))+
  facet_grid(.~norm)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  coord_equal()
segPlot <- basePlot+
  aes(xend=X1.1,yend=X2.1)+
  geom_segment(data=seg.df)+
  geom_segment(data=arrow.df,
               arrow=arrow(type="closed",length=unit(0.075,"in")),
               color="red")
print(segPlot)


##all.ranks <- simulation$rank
all.ranks <- subset(simulation.samples$rank,
                    seed==Nseed & N==Nsamp & norm==show.norm)
labels <- c(l1="||x||_1^2",
            l2="||x||_2^2",
            linf="||x||_\\infty^2")
all.ranks$label <- sprintf("$r(x) = %s$", labels[as.character(all.ranks$norm)])
seg.df$label <- sprintf("$r(x) = %s$", labels[as.character(seg.df$norm)])
arrow.df$label <- sprintf("$r(x) = %s$", labels[as.character(arrow.df$norm)])
toplot <- data.frame()
plot.funs <- c("rank",
               "rank2",
               "compare")
for(fun in plot.funs){
  these <- subset(all.ranks, what %in% c("latent", fun))
  fun <- pfactor(fun)
  toplot <- rbind(toplot, data.frame(these, fun))
}
toplot$fun.type <- factor(ifelse(toplot$what=="latent", "truth", "learned"))
br <- seq(-2,2,by=1)
lwd <- 1
p <- ggplot()+
  geom_segment(aes(X1, X2, xend=X1.1, yend=X2.1, color=what), data=seg.df,lwd=lwd)+
  geom_segment(aes(X1, X2, xend=X1.1, yend=X2.1, color=what), data=arrow.df,
               arrow=arrow(type="open",length=unit(0.05,"in")),
               lwd=lwd)+
  geom_contour(aes(x1, x2, z=rank, alpha=fun.type, group=fun.type),
               ##breaks=1:4,
               data=toplot, size=1, colour="black")+
  scale_alpha_manual("ranking function",
                     values=c(truth=1/3, latent=1/3,learned=1))+
  facet_grid(.~fun)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"),
        panel.grid=element_blank())+
  coord_equal()+
  ## geom_contour(aes(x1, x2, z=rank, colour=what, group=what),
  ##              data=toplot, size=1)+
  ## scale_colour_manual("lines",values=model.colors, breaks=what.levs,
  ##                     labels=c(eq.lab, ineq.lab, "latent $r$",
  ##                       "SVMrank\nignore $y_i=0$",
  ##                       "SVMrank\ndouble $y_i=0$",
  ##                       "SVMcompare\nmodel"))+
  scale_colour_manual("label",values=pair.colors)+
  scale_x_continuous("feature 1",breaks=br)+
  scale_y_continuous("feature 2",breaks=br)+
  guides(colour=guide_legend(keyheight=2, order=1))
print(p)

tikz("figure-norm-level-curves.tex", h=2)
print(p)
dev.off()



==> figure-simulation-proportion-interactive.R <==
works_with_R("3.0.2", plyr="1.8", reshape2="1.2.2", animint="2013.10.23")

source("tikz.R")
source("colors.R")

load("simulation.proportion.RData")
load("simulation.roc.RData")

## matrix versions of the norm.
funs <- list(l2=function(x)rowSums(x*x),
             l1=function(x)rowSums(abs(x))^2,
             linf=function(x)apply(abs(x), 1, max)^2)

rank.df <- simulation.proportion$rank
keep <- seq(-3, 3, by=0.3)
is.ok <- with(rank.df, x1 %in% keep & x2 %in% keep)
rank.df <- rank.df[is.ok,]
size.list <- simulation.proportion$data
err <- simulation.proportion$err
err$percent <- err$error / err$count * 100
## sets of training data and bayes error on test data.
sets <- dcast(err, prop + seed + norm ~ fit.name, value.var="percent")
sets$diff <- sets$compare-sets$rank2
sets$set.id <- 1:nrow(sets)
train.df <- data.frame()
bayes.df <- data.frame()
auc <- simulation.roc$auc
auc$set.id <- NA
for(set.id in sets$set.id){
  e <- sets[set.id,]
  prop <- as.character(e$prop)
  norm <- as.character(e$norm)
  seed <- as.character(e$seed)
  auc$set.id[auc$norm == norm & auc$prop == prop & auc$seed == seed] <- set.id
  err$set.id[err$norm == norm & err$prop == prop & err$seed == seed] <- set.id
  rank.in.set <-
    rank.df$norm == norm & rank.df$prop == prop & rank.df$seed == seed
  rank.df$set.id[rank.in.set] <- set.id
  set.list <- size.list[[prop]][[seed]][[norm]]
  info <- data.frame(prop=as.numeric(as.character(prop)), norm, seed, set.id)
  ## The Bayes error on the test data set.
  test <- set.list$test
  fun <- funs[[norm]]
  fxdiff <- with(test, fun(Xip)-fun(Xi))
  yhat <- ifelse(fxdiff > 1, 1L,
                 ifelse(fxdiff < -1, -1L, 0))
  table(yhat, test$yi)
  percent <- mean(yhat != test$yi) * 100
  bayes.df <- rbind(bayes.df, data.frame(info, percent))
  ## Train pairs, oriented in the same way:
  go <- function(y, yt, left, right, yi){
    i <- yi==y
    if(any(i)){
      data.frame(Xt=left[i,,drop=FALSE],Xtp=right[i,,drop=FALSE],yt)
    }else{
      data.frame()
    }
  }
  pair.df <- with(set.list$train,{
    rbind(go(1, 1, Xi, Xip, yi),
          go(-1, 1, Xip, Xi, yi),
          go(0, -1, Xi, Xip, yi))
  })
  train.df <- rbind(train.df, data.frame(pair.df, info))
}
bayes.df$fit.name <- "latent"
combined <- rbind(err[,names(bayes.df)],
                  bayes.df)
percents <-
  ddply(combined, .(prop, fit.name, norm), summarize,
        mean=mean(percent),
        sd=sd(percent),
        se=sd(percent)/sqrt(length(percent)))

library(grid)
##percents$fit.name <- factor(percents$fit.name, names(model.colors))
labels <- c(l1="||x||_1^2",
            l2="||x||_2^2",
            linf="||x||_\\infty^2")
makelabel <- function(x)sprintf("$r(x) = %s$", labels[as.character(x)])
percents$label <- makelabel(percents$norm)
err$label <- makelabel(err$norm)
leg <- "learned\nfunction"
## Show rank or compare model on ground truth level curves.
xl <- xlab("feature 1")
yl <- ylab("feature 2")
x.lab <- "proportion of equality pairs"
x.sc <- scale_x_continuous(breaks=seq(0.1, 0.9, by=0.2))
ord <- c("rank", "rank2", "compare", "truth", "latent")
bayes.df$model <- factor("latent",ord)
err$fit.name <- factor(err$fit.name, ord)
sets$Xt.1 <- 0
sets$Xt.2 <- 3
viz <-
  list(data=ggplot()+
       geom_segment(aes(Xt.1, Xt.2, xend=Xtp.1, yend=Xtp.2, colour=factor(yt),
                        showSelected=set.id),
                    data=train.df)+
       geom_point(aes(Xtp.1, Xtp.2, colour=factor(yt),
                      showSelected=set.id),
                  data=subset(train.df, yt==1))+
       geom_text(aes(Xt.1, Xt.2, label=sprintf("%s = %s", x.lab, prop),
                     showSelected=set.id), data=sets)+
       scale_colour_manual("label",values=c("1"="red","-1"="black"))+
       xl+yl+
       ggtitle("training data"),
       error=ggplot()+
       make_text(err, 1/2, 1, "norm")+
       geom_point(aes(prop, auc, colour=fit.name, size=fit.name,
                      showSelected=set.id),
                  data=subset(auc,fit.name=="truth"))+
       geom_point(aes(prop, auc, colour=fit.name, size=fit.name,
                      showSelected=norm,
                      clickSelects=set.id),
                 alpha=7/10,data=subset(auc,fit.name!="truth"))+
       ylab("Area under the test ROC curve")+
       scale_colour_manual("model", values=model.colors, breaks=ord)+
       scale_size_manual("model",
                         values=c(rank2=1, rank=1, compare=1,
                           latent=3, truth=3)*3,
                         breaks=ord)+
       x.sc+xlab(x.lab)+
       ggtitle("test AUC, select data set"))
## difference... of AUC.
wide.auc <- dcast(auc,norm+seed+prop~fit.name,value.var="auc")
wide.auc$diff <- with(wide.auc, rank-compare)
diff.df <- ddply(wide.auc, .(prop, norm), summarize,
                 mean=mean(diff), sd=sd(diff))
viz$diff <- ggplot()+
  geom_hline(yintercept=0, color="red")+
  geom_text(aes(x,y,label=label),color="red",
            data=data.frame(x=0.5,y=0.005,label="no difference"))+
  geom_ribbon(aes(prop, ymin=mean-sd, ymax=mean+sd, group=norm,
                  clickSelects=norm), alpha=1/2,
              data=diff.df)+
  geom_line(aes(prop, mean, group=norm, clickSelects=norm), 
            data=diff.df)+
  ggtitle("test AUC difference, select norm")+
  x.sc+xlab(x.lab)+
  ylab("<- compare better (test AUC difference) rank better->")
for(model in c("compare", "rank2", "rank")){
  ## sub.df <- subset(rank.df, what==model)
  ## latent.df <- subset(rank.df, what=="latent" & seed==seed[1] & prop==prop[1])
  sub.df <- subset(rank.df, what %in% c(model, "latent"))
  L <- list(ggplot()+
    ## geom_contour(aes(x1, x2, z=rank, group=norm,
    ##                  colour=what, showSelected=norm), data=latent.df)+
    geom_contour(aes(x1, x2, z=rank, group=interaction(what, norm, seed, prop),
                     colour=what, showSelected=set.id), data=sub.df)+
    scale_colour_manual("model",values=model.colors)+
            xl+yl+
    ggtitle(sprintf("learned SVM%s model",model)))
  names(L) <- model
  viz <- c(viz, L)
}
gg2animint(viz, "interactive-proportion")


==> figure-simulation-proportion.R <==
works_with_R("3.0.2", plyr="1.8", reshape2="1.2.2", rankSVMcompare="2013.10.25")

source("tikz.R")
source("colors.R")

library(grid)

labels <- c(l1="||x||_1^2",
            l2="||x||_2^2",
            linf="||x||_\\infty^2")
makelabel <- function(x)sprintf("$r(x) = %s$", labels[as.character(x)])
leg <- "function"
ggplot(roc, aes(FPR, TPR))+
  geom_path(aes(colour=fit.name, group=interaction(fit.name, seed)))+
  facet_grid(norm~prop)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  scale_colour_manual(leg,values=model.colors)
auc.stats <- ddply(auc, .(fit.name, norm, prop), summarize,
                   mean=mean(auc), sd=sd(auc))
br <- c("latent", "truth", "compare", "rank2", "rank")
boring <- ggplot(auc.stats, aes(prop, mean))+
  geom_ribbon(aes(fill=fit.name,ymin=mean-sd,ymax=mean+sd), alpha=1/4)+
  geom_line(aes(colour=fit.name),lwd=2)+
  facet_grid(.~norm)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  xlab("proportion of equality pairs")+
  scale_colour_manual(leg,values=model.colors,breaks=br)+
  scale_fill_manual(leg,values=model.colors,breaks=br)+
  ylab("Area under ROC curve")+
  scale_x_continuous("percent of equality pairs $y_i=0$",
                     breaks=seq(10,90,by=20))

size.list <- simulation.proportion$data
err <- simulation.proportion$err
err$percent <- err$error / err$count * 100
## sets of training data and bayes error on test data.
sets <- dcast(err, prop + seed + norm ~ fit.name, value.var="percent")
sets$diff <- sets$compare-sets$rank
sets$set.id <- 1:nrow(sets)
diff.df <- ddply(sets, .(prop, norm), summarize,
                   prop=prop[1], norm=norm[1],
                   mean=mean(diff), sd=sd(diff))
train.df <- data.frame()
bayes.df <- data.frame()
for(set.id in sets$set.id){
  e <- sets[set.id,]
  prop <- as.character(e$prop)
  norm <- as.character(e$norm)
  seed <- as.character(e$seed)
  err$set.id[err$norm == norm & err$prop == prop & err$seed == seed] <- set.id
  set.list <- size.list[[prop]][[seed]][[norm]]
  info <- data.frame(prop=as.numeric(as.character(prop)), norm, seed, set.id)
  ## The Bayes error on the test data set.
  test <- set.list$test
  fun <- funs[[norm]]
  fxdiff <- with(test, fun(Xip)-fun(Xi))
  yhat <- classify(fxdiff)
  table(yhat, test$yi)
  percent <- mean(yhat != test$yi) * 100
  bayes.df <- rbind(bayes.df, data.frame(info, percent))
  ## Train pairs, oriented in the same way:
  go <- function(y, yt, left, right, yi){
    i <- yi==y
    if(any(i)){
      data.frame(Xt=left[i,,drop=FALSE],Xtp=right[i,,drop=FALSE],yt)
    }else{
      data.frame()
    }
  }
  pair.df <- with(set.list$train,{
    ## rbind(data.frame(Xt=Xi[yi==1,],Xtp=Xip[yi==1,],yt=1),
    ##       data.frame(Xt=Xip[yi==-1,],Xtp=Xi[yi==-1,],yt=1),
    ##       data.frame(Xt=Xi[yi==0,],Xtp=Xip[yi==0,],yt=-1))
    rbind(go(1, 1, Xi, Xip, yi),
          go(-1, 1, Xip, Xi, yi),
          go(0, -1, Xi, Xip, yi))
  })
  train.df <- rbind(train.df, data.frame(pair.df, info))
}
bayes.df$fit.name <- "latent"
combined <- rbind(err[,names(bayes.df)],
                  bayes.df)
percents <-
  ddply(combined, .(prop, fit.name, norm), summarize,
        mean=mean(percent),
        sd=sd(percent))
components <- melt(err, id.vars=c("prop","seed","norm","fit.name"),
                   measure.vars=c("false.positive","false.negative"))
comp.sum <- ddply(components, .(prop,norm,fit.name,variable), summarize,
                  mean=mean(value), sd=sd(value))
ggplot(comp.sum, aes(prop, mean, group=interaction(fit.name, variable)))+
  geom_ribbon(aes(fill=fit.name,ymin=mean-sd,ymax=mean+sd), alpha=1/4)+
  geom_line(aes(colour=fit.name),lwd=2)+
  facet_grid(variable~norm)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  xlab("proportion of equality pairs")+
  ylab("incorrect test labels")
percents$fit.name <- factor(percents$fit.name, names(model.colors))
percents$label <- makelabel(percents$norm)
err$label <- makelabel(err$norm)
ggplot(percents, aes(prop*100, mean, group=fit.name))+
  geom_ribbon(aes(ymin=mean-sd,ymax=mean+sd,fill=fit.name),alpha=1/2)+
  geom_line(aes(colour=fit.name),lwd=1.5)+
  ## Plot actual data:
  ##geom_point(aes(prop, error/count*100, colour=fit.name), data=err)+
  facet_grid(.~label)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  scale_colour_manual(leg,values=model.colors)+
  scale_fill_manual(leg,values=model.colors)+
  ylab("percent incorrectly\npredicted test pairs")+
  scale_x_continuous("percent of equality pairs $y_i=0$",
                     breaks=seq(10,90,by=20))

tikz("figure-simulation-proportion.tex",h=2)
print(boring)
dev.off()


==> figure-simulation-sushi-samples.R <==
source("packages.R")

load("simulation.sushi.samples.RData")

## matrix versions of the data.name.
funs <- list(l2=function(x)rowSums(x*x),
             l1=function(x)rowSums(abs(x))^2,
             linf=function(x)apply(abs(x), 1, max)^2)

size.list <- simulation.sushi.samples$data
err <- simulation.sushi.samples$err
err$percent <- err$error / err$count * 100
## sets of training data and bayes error on test data.
sets <- dcast(err, N + seed + data.name ~ fit.name, value.var="percent")
sets$diff <- sets$compare-sets$rank
sets$set.id <- 1:nrow(sets)
diff.df <- sets[,  list(
  mean=mean(diff), sd=sd(diff)
  ), by=list(N, data.name)]

train.dt.list <- list()
bayes.dt.list <- list()
for(set.id in sets$set.id){
  e <- sets[set.id,]
  N <- as.character(e$N)
  data.name <- as.character(e$data.name)
  seed <- as.character(e$seed)
  err$set.id[err$data.name == data.name & err$N == N & err$seed == seed] <- set.id
  set.list <- size.list[[N]][[seed]][[data.name]]
  info <- data.frame(N=as.integer(as.character(N)), data.name, seed, set.id)
  ## The Bayes error on the test data set.
  test <- set.list$test
  fun <- funs[[data.name]]
  if(is.function(fun)){
    fxdiff <- with(test, fun(Xip)-fun(Xi))
    yhat <- ifelse(fxdiff > 1, 1L,
                   ifelse(fxdiff < -1, -1L, 0))
    table(yhat, test$yi)
    percent <- mean(yhat != test$yi) * 100
    bayes.dt.list[[paste(set.id)]] <- data.table(info, percent)
    ## Train pairs, oriented in the same way:
    pair.df <- with(set.list$train,{
      rbind(data.frame(Xt=Xi[yi==1,],Xtp=Xip[yi==1,],yt=1),
            if(any(yi==-1))data.frame(Xt=Xip[yi==-1,],Xtp=Xi[yi==-1,],yt=1),
            data.frame(Xt=Xi[yi==0,],Xtp=Xip[yi==0,],yt=-1))
    })
    train.dt.list[[paste(set.id)]] <- data.table(pair.df, info)
  }
}
train.dt <- do.call(rbind, train.dt.list)
bayes.dt <- do.call(rbind, bayes.dt.list)

bayes.dt$fit.name <- "truth"
combined <- rbind(
  err[,names(bayes.dt), with=FALSE],
  bayes.dt)
percents <- combined[, list(
  mean=mean(percent),
  sd=sd(percent),
  se=sd(percent)/sqrt(length(percent))
  ), by=list(N, fit.name, data.name)]
percents$fit.name <- factor(percents$fit.name, names(model.colors))
labels <- c(l1="1",
            l2="2",
            linf="\\infty")
makelabel <- function(x){
  ifelse(x=="sushi", "sushi",
  sprintf("$r(\\mathbf x) = ||\\mathbf x||_%s^2$", labels[as.character(x)]))
}
percents$label <- makelabel(percents$data.name)
err$label <- makelabel(err$data.name)
##indicator <- data.frame(N=as.integer(Nsamp), label=makelabel(data.name))
leg <- "function"
boring <- ggplot()+
  ##geom_vline(aes(xintercept=N),size=2,data=indicator)+
  geom_ribbon(aes(N, ymin=mean-sd,ymax=mean+sd,fill=fit.name),alpha=1/2, data=percents)+
  geom_line(aes(N, mean, colour=fit.name),lwd=1.5, data=percents)+
  ## Plot actual data:
  ##geom_point(aes(N, error/count*100, colour=fit.name), data=err)+
  facet_grid(.~label)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"),
        panel.grid=element_blank())+
  scale_colour_manual(leg,values=model.colors)+
  scale_fill_manual(leg,values=model.colors)+
  geom_hline(yintercept=50, color="violet")+
  geom_text(aes(200, 50, label="trivial model error rate"),
            vjust=1.5,
            data=data.frame(label=makelabel("linf")),
            color="violet")+
  ylab("percent incorrectly\npredicted test pairs")+
  xlab("$n=$ number of labeled pairs, half equality and half inequality")

png("figure-simulation-sushi-samples.png", 1000, 600, res=100)
print(boring)
dev.off()

tikz("figure-simulation-sushi-samples.tex",h=2)
print(boring)
dev.off()


==> folds.R <==
wc <- function(f){
  stopifnot(is.character(f))
  stopifnot(length(f)==1)
  if(file.exists(f)){
    as.integer(sub(" .*","",system(paste("wc -l",f),intern=TRUE)))
  }else{
    0L
  }
}

readDocuments <- function(path){
  nlines <- wc(path)
  colClasses <- c(rep("integer",2),rep("numeric",136))
  df <- read.table(path, nrows=nlines, colClasses=colClasses, sep=",")
  stopifnot(nrow(df) == nlines)
  cat(sprintf("%10d query-document pairs in %s\n", nlines, path))
  names(df)[1:2] <- c("relevance","query")
  split(df, df$query)
}

fold.dirs <- Sys.glob("~/MSLR-WEB10K/Fold*")
folds <- list()
for(fold.dir in fold.dirs){
  txt.files <- Sys.glob(file.path(fold.dir, "*.txt"))
  for(txt.file in txt.files){
    csv.file <- sub("txt","csv",txt.file)
    if(wc(txt.file) != wc(csv.file)){
      cmd <- sprintf("sed -r 's/ [^:]+:/,/g' %s > %s", txt.file, csv.file)
      cat(cmd,"\n")
      system(cmd)
    }
    name <- sub(".*/","",sub(".txt", "", txt.file))
    cat(fold.dir, name, "\n")
    folds[[fold.dir]][[name]] <- readDocuments(csv.file)
  }
}

save(folds, file="~/MSLR-WEB10K/folds.RData")


==> mslr.proportion.R <==
works_with_R("3.0.2", rankSVMcompare="2013.9.3", ggplot2="0.9.3.1")

load("small.folds.RData")

source("svmlight.R")

lapply(small.folds, with, table(yi))

unused.err <- data.frame()
data.list <- list()
props <- seq(0.1, 0.9, by=0.1)
N <- 100
test.rank.list <- list()
library(grid)
for(prop in props){
  for(seed in 1:4){
    cat(sprintf("prop=%.1f seed=%4d\n", prop, seed))
    set.seed(seed)
    Pair.sets <- list()
    for(set.name in names(small.folds)){
      Pairs <- small.folds[[set.name]]
      is.zero <- Pairs$yi == 0
      equal <- which(is.zero)
      not.equal <- which(!is.zero)
      i <- c(sample(equal, N*prop), sample(not.equal, N*(1-prop)))
      Pair.sets[[set.name]] <- 
        list(Xi=Pairs$Xi[i,],
             Xip=Pairs$Xip[i,],
             yi=Pairs$yi[i])
    }
    lapply(Pair.sets, with, table(yi))
    ## fit SVM.
    err.df <- data.frame()
    Cvals <- 10^seq(-3,3,l=10)
    models <- list()
    kvals <- 2^seq(-7, 4, l=10)
    model.df <- expand.grid(C=Cvals, k.width=kvals)
    for(model.i in 1:nrow(model.df)){
      model <- model.df[model.i,]
      Cval <- model$C
      k.width <- model$k.width
      ker <- rbfdot(k.width)
      ##ker <- laplacedot(k.width)
      cat(sprintf("%4d / %4d C=%5.2f k.width=%5.2f\n",
                  model.i, nrow(model.df), Cval, k.width))
      fits <- list(compare=softCompareQP(Pair.sets$train, ker, C=Cval),
                   rank=svmlight(Pair.sets$train, Cval, k.width),
           rank2=svmlight(Pair.sets$train, Cval, k.width, equality="bothpairs"))
      models[[model.i]] <- fits
      for(fit.name in names(fits)){
        fit <- fits[[fit.name]]
        for(set in c("train","validation")){
          s <- Pair.sets[[set]]
          pred <- fit$predict(s$Xi, s$Xip)
          true <- s$yi
          err.df <- rbind(err.df, {
            data.frame(FpFnInv(true, pred),
                       Cval, k.width, set, fit.name)
          })
        }
      }
    }
    ## train/validation error curves.
    validation.big <- subset(err.df, set=="validation")
    validation.dfs <- split(validation.big, validation.big$fit.name)
    chosen.df <- data.frame()
    unused <- Pair.sets$test
    for(fit.name in names(validation.dfs)){
      validation.err <- validation.dfs[[fit.name]]
      chosen <- which.min(validation.err$error)
      chosen.df <- rbind(chosen.df, validation.err[chosen,])
      fit <- models[[chosen]][[fit.name]]
      ## Evaluate the rank on the test points, for ROC analysis.
      test.ranks <- with(unused, cbind(Xi=fit$rank(Xi), Xip=fit$rank(Xip)))
      test.rank.list[[as.character(prop)]][[as.character(seed)]][[fit.name]] <- 
        test.ranks
      yhat <- with(unused, fit$predict(Xi, Xip))
      unused.err <- rbind(unused.err, {
        data.frame(prop, seed, fit.name, FpFnInv(unused$yi, yhat))
      })
    }
    data.list[[as.character(prop)]][[as.character(seed)]] <- Pair.sets
    
    overfitPlot <- ggplot(err.df, aes(log2(Cval), error, colour=fit.name))+
      geom_line(aes(group=interaction(set, fit.name), linetype=set))+
      facet_wrap("k.width")+
      theme_bw()+
      theme(panel.margin=unit(0,"cm"))+
      geom_point(data=chosen.df)
    print(overfitPlot)
    ## if the optimal model occurs on the min/max of the validationed
    ## hyperparameters, then this is probably sub-optimal and we need to
    ## define a larger grid.
    ##stopifnot(! validation.err[chosen,"Cval"] %in% range(Cvals))
    ##stopifnot(! validation.err[chosen,"k.width"] %in% range(kvals))
  }
}


mslr.proportion <- list(error=unused.err, data=data.list,
                        test.rank=test.rank.list)

save(mslr.proportion, file="mslr.proportion.RData")


==> mslr.queries.R <==
load("~/MSLR-WEB10K/folds.RData")

##folds[[fold]][["vali"]][[query]] is a data.frame
str(folds[[1]]$train[[1]])
df <- folds[[1]]$train[[1]]

feat <- function(df){
  as.matrix(df[,-(1:2),drop=FALSE])
}

mysample <- function(vec, val, count){
  stopifnot(length(val)==1)
  stopifnot(length(count)==1)
  can.pick <- which(vec == val)
  if(length(can.pick)==1){
    can.pick
  }else{
    sample(can.pick, count)
  }
}

### Make O(n) pairs from the data points in train. This returns some
### random selection of pairs with approximately equals.target percent
### pairs equality constraints.
pick.pairs <- function(train, equals.target=1/2){
  stopifnot(is.data.frame(train))
  stopifnot(is.numeric(equals.target))
  stopifnot(length(equals.target)==1)
  stopifnot(equals.target >= 0 & equals.target <= 1)
  ## This is the number of equality pairs for each relevance value.
  equal.counts <- floor(table(train$rel) * equals.target/2)
  pairs <- list()
  nc <- ncol(train)-2
  nr <- sum(equal.counts)
  Xi <- Xip <- matrix(NA,nr,ncol=nc)
  first.row <- 1
  ## Step 1: add equality constraints until we reach the limit
  ## specified by equal.counts.
  for(rel.ch in names(equal.counts)){
    rel.int <- as.integer(rel.ch)
    pair.count <- equal.counts[[rel.ch]]
    if(pair.count > 0){
      left.i <- mysample(train$rel, rel.int, pair.count)
      left <- train[left.i,]
      train <- train[-left.i,]
      right.i <- mysample(train$rel, rel.int, pair.count)
      right <- train[right.i,]
      train <- train[-right.i,]
      last.row <- first.row+nrow(left)-1
      rows <- first.row:last.row
      Xi[rows,] <- feat(left)
      Xip[rows,] <- feat(right)
      first.row <- last.row+1
    }
  }
  yi <- rep(0, nrow(Xi))
  ## Step 2: add inequality constraints until there is only 1 class
  ## left.
  while( length(count <- table(train$rel)) > 1){
    ## The MSLR10K data tend to have few large/relevant entries, so
    ## let's use rev() here, which lets us compare 4-3, 3-2, 2-1,
    ## ... instead of 0-1, 0-2, 0-3, ...
    two <- rev(count)[1:2]
    rel.ints <- as.integer(names(two))
    pair.count <- min(two)
    worse.i <- mysample(train$rel, rel.ints[2], pair.count)
    worse <- train[worse.i,]
    train <- train[-worse.i,]
    better.i <- mysample(train$rel, rel.ints[1], pair.count)
    better <- train[better.i,]
    train <- train[-better.i,]
    yi <- c(yi, rep(1, pair.count))
    Xi <- rbind(Xi, feat(worse))
    Xip <- rbind(Xip, feat(better))
  }
  ## Step 3: all the rows that are left are one class, so add some
  ## equality constraints.
  rows.left <- nrow(train)
  pair.count <- floor(rows.left/2)
  if(pair.count > 0){
    left.i <- 1:pair.count
    left <- train[left.i,]
    right.i <- (pair.count+1):(pair.count*2)
    right <- train[right.i,]
    Xi <- rbind(Xi, feat(left))
    Xip <- rbind(Xip, feat(right))
    yi <- c(yi, rep(0, pair.count))
  }
  list(Xi=Xi, Xip=Xip, yi=as.integer(yi))
}

## only consider a few queries from one of the sets to save
## time/memory.
n.queries <- 300
set <- folds[[1]]$test

set.seed(1)
mslr.queries <- list()
for(df.i in 1:n.queries){
  cat(sprintf("%4d / %4d\n", df.i, n.queries))
  df <- set[[df.i]]
  mats <- list()
  L <- pick.pairs(df)
  ## Reality checks!
  stopifnot(nrow(L$Xi) == nrow(L$Xip))
  stopifnot(nrow(L$Xi) == length(L$yi))
  mslr.queries[[df.i]] <- L
}

save(mslr.queries, file="mslr.queries.RData")


==> mslr.roc.R <==
works_with_R("3.0.2", plyr="1.8", rankSVMcompare="2013.10.25")

load("mslr.proportion.RData")

classify <- function(x, thresh=1){
  stopifnot(is.numeric(thresh))
  stopifnot(is.finite(thresh))
  stopifnot(thresh >= 0)
  stopifnot(length(thresh) == 1)
  ifelse(x > thresh, 1L,
         ifelse(x < -thresh, -1L, 0L))
}
tr <- mslr.proportion$test.rank
roc <- data.frame()
auc <- data.frame()
for(prop in names(tr)){
  seed.list <- tr[[prop]]
  for(seed in names(seed.list)){
    fit.list <- seed.list[[seed]]
    Pairs <- mslr.proportion$data[[prop]][[seed]]$test
    for(fit.name in names(fit.list)){
      rank.mat <- fit.list[[fit.name]]
      rank.diff <- rank.mat[,2]-rank.mat[,1]
      thresh.vec <- c(0, sort(abs(rank.diff)))
      this.roc <- data.frame()
      info <- data.frame(fit.name, 
                         seed=as.integer(seed),
                         prop=as.numeric(prop))
      for(thresh in thresh.vec){
        yhat <- classify(rank.diff, thresh)
        err <- FpFnInv(Pairs$yi, yhat)
        this.roc <- rbind(this.roc, data.frame(thresh, info, err))
      }
      this.roc$FPR <- with(this.roc, false.positive/equality)
      this.roc$FNR <- with(this.roc, false.negative/inequality)
      this.roc$TPR <- 1-this.roc$FNR
      boxes <- ddply(this.roc, .(TPR), summarize, min=min(FPR), max=max(FPR))
      ## ggplot()+
      ##   geom_path(aes(FPR, TPR), data=this.roc)+
      ##   geom_segment(aes(min,TPR,xend=max,yend=TPR),
      ##                data=boxes,colour="red",lwd=2)
      auc <- rbind(auc, data.frame(info, auc=sum(with(boxes, (max-min)*TPR))))
      roc <- rbind(roc, this.roc)
    }
  }
}

library(grid)
source("colors.R")
ggplot(roc, aes(FPR, TPR))+
  geom_path(aes(colour=fit.name, group=interaction(fit.name, seed)))+
  facet_wrap("prop")+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  scale_colour_manual(values=model.colors)

mslr.roc <- list(auc=auc, roc=roc)

save(mslr.roc, file="mslr.roc.RData")



==> mslr.samples.R <==
works_with_R("3.0.2", rankSVMcompare="2013.9.3", ggplot2="0.9.3.1")

load("small.folds.RData")

source("svmlight.R")

lapply(small.folds, with, table(yi))

unused.err <- data.frame()
data.list <- list()
prop <- 1/2
Nsamp <- c(800, 50, 100, 200, 400)
library(grid)
for(N in Nsamp){
  for(seed in 1:4){
    cat(sprintf("N=%.1f seed=%4d\n", N, seed))
    set.seed(seed)
    Pair.sets <- list()
    for(set.name in names(small.folds)){
      Pairs <- small.folds[[set.name]]
      is.zero <- Pairs$yi == 0
      equal <- which(is.zero)
      not.equal <- which(!is.zero)
      i <- c(sample(equal, N*prop), sample(not.equal, N*(1-prop)))
      Pair.sets[[set.name]] <- 
        list(Xi=Pairs$Xi[i,],
             Xip=Pairs$Xip[i,],
             yi=Pairs$yi[i])
    }
    lapply(Pair.sets, with, table(yi))
    ## fit SVM.
    err.df <- data.frame()
    Cvals <- 10^seq(-2,4,l=10)
    models <- list()
    kvals <- 2^seq(-11, 2, l=10)
    model.df <- expand.grid(C=Cvals, k.width=kvals)
    for(model.i in 1:nrow(model.df)){
      model <- model.df[model.i,]
      Cval <- model$C
      k.width <- model$k.width
      ker <- rbfdot(k.width)
      ##ker <- laplacedot(k.width)
      cat(sprintf("%4d / %4d C=%5.2f k.width=%5.2f\n",
                  model.i, nrow(model.df), Cval, k.width))
      fits <- list(compare=softCompareQP(Pair.sets$train, ker, C=Cval),
                   rank=svmlight(Pair.sets$train, Cval, k.width),
    rank2=svmlight(Pair.sets$train, Cval, k.width, equality="bothpairs"))
      models[[model.i]] <- fits
      for(fit.name in names(fits)){
        fit <- fits[[fit.name]]
        for(set in c("train","validation")){
          s <- Pair.sets[[set]]
          pred <- fit$predict(s$Xi, s$Xip)
          true <- s$yi
          err.df <- rbind(err.df, {
            data.frame(FpFnInv(true, pred),
                       Cval, k.width, set, fit.name)
          })
        }
      }
    }
    ## train/validation error curves.
    validation.big <- subset(err.df, set=="validation")
    validation.dfs <- split(validation.big, validation.big$fit.name)
    chosen.df <- data.frame()
    unused <- Pair.sets$test
    for(fit.name in names(validation.dfs)){
      validation.err <- validation.dfs[[fit.name]]
      chosen <- which.min(validation.err$error)
      chosen.df <- rbind(chosen.df, validation.err[chosen,])
      fit <- models[[chosen]][[fit.name]]
      yhat <- with(unused, fit$predict(Xi, Xip))
      unused.err <- rbind(unused.err, {
        data.frame(N, seed, fit.name, FpFnInv(unused$yi, yhat))
      })
    }
  overfitPlot <- ggplot(err.df, aes(log2(Cval), error, colour=fit.name))+
    geom_line(aes(group=interaction(set, fit.name), linetype=set))+
    facet_wrap("k.width")+
    theme_bw()+
    theme(panel.margin=unit(0,"cm"))+
    geom_point(data=chosen.df)
  print(overfitPlot)
      ## if the optimal model occurs on the min/max of the validationed
      ## hyperparameters, then this is probably sub-optimal and we need to
      ## define a larger grid.
      ##stopifnot(! validation.err[chosen,"Cval"] %in% range(Cvals))
      ##stopifnot(! validation.err[chosen,"k.width"] %in% range(kvals))
    }
  }
}

mslr.samples <- list(error=unused.err, data=data.list)

save(mslr.samples, file="mslr.samples.RData")


==> packages.R <==
if(identical(getOption("repos"), c(CRAN="@CRAN@"))){
  options(repos=c(
            "http://www.bioconductor.org/packages/release/bioc",
            "http://r-forge.r-project.org",
            "http://cran.utstat.utoronto.ca/",
            "http://probability.ca/cran",
            "http://cran.r-project.org"))
}
### Write down what package versions work with your R code, and
### attempt to download and load those packages. The first argument is
### the version of R that you used, e.g. "3.0.2" and then the rest of
### the arguments are package versions. For
### CRAN/Bioconductor/R-Forge/etc packages, write
### e.g. RColorBrewer="1.0.5" and if RColorBrewer is not installed
### then we use install.packages to get the most recent version, and
### warn if the installed version is not the indicated version. For
### GitHub packages, write "user/repo@commit"
### e.g. "tdhock/animint@f877163cd181f390de3ef9a38bb8bdd0396d08a4" and
### we use install_github to get it, if necessary.
works_with_R <- function(Rvers,...){
  local.lib <- file.path(getwd(), "library")
  dir.create(local.lib, showWarnings=FALSE, recursive=TRUE)
  .libPaths(local.lib)
  pkg_ok_have <- function(pkg,ok,have){
    stopifnot(is.character(ok))
    if(!as.character(have) %in% ok){
      warning("works with ",pkg," version ",
              paste(ok,collapse=" or "),
              ", have ",have)
    }
  }
  pkg_ok_have("R",Rvers,getRversion())
  pkg.vers <- list(...)
  for(pkg.i in seq_along(pkg.vers)){
    vers <- pkg.vers[[pkg.i]]
    pkg <- if(is.null(names(pkg.vers))){
      ""
    }else{
      names(pkg.vers)[[pkg.i]]
    }
    if(pkg == ""){# Then it is from GitHub.
      ## suppressWarnings is quieter than quiet.
      if(!suppressWarnings(require(requireGitHub))){
        ## If requireGitHub is not available, then install it using
        ## devtools.
        if(!suppressWarnings(require(devtools))){
          install.packages("devtools")
          require(devtools)
        }
        install_github("tdhock/requireGitHub")
        require(requireGitHub)
      }
      requireGitHub(vers)
    }else{# it is from a CRAN-like repos.
      if(!suppressWarnings(require(pkg, character.only=TRUE))){
        install.packages(pkg)
      }
      pkg_ok_have(pkg, vers, packageVersion(pkg))
      library(pkg, character.only=TRUE)
    }
  }
}
works_with_R(
  "3.3.3",
  future="1.4.0",
  kernlab="0.9.19",
  data.table="1.10.4",
  RCurl="1.96.0",
  RJSONIO="1.3.1",
  "tdhock/rankSVMcompare@e4bcbeb1170970c8678eceb7b8b34290df42f657",
  ggplot2="2.1.0",
  namedCapture="2015.12.1",
  tikzDevice="0.10.1")
options(
  tikzDocumentDeclaration="\\documentclass[11pt]{article}\\usepackage{amsmath,amssymb,amsthm}",
  tikzMetricsDictionary="tikzMetrics")

yi.colors <- c("0"="#f8756e", #orange
               "1"="#00ba38", #green
               "-1"="#619cff")
yi.colors <- RColorBrewer::brewer.pal(5, "Set1")[-(1:2)]
names(yi.colors) <- c("-1", "0", "1")
model.colors <- 
  c(rank="skyblue",
    rank2="blue",
    compare="black",
    truth="grey80")
model.colors[["latent"]] <- model.colors[["truth"]]




==> prefectureList.R <==
source("packages.R")

## Download locations of prefectures from google.

load("sushi.RData")

prefLines <- readLines("prefectures.txt")
pattern <- paste("(?<code>[0-9]+)",
                 ":",
                 "(?<prefecture>.*)",
                 sep="")
matched <- namedCapture::str_match_named(prefLines, pattern)
prefectures <- matched[,"prefecture"]
names(prefectures) <- matched[,"code"]

## check if there are some equal valued scores, OK!
head(sushi$scores)
apply(sushi$sc, 1, table)

## copied from
## http://stackoverflow.com/questions/3257441/geocoding-in-r-with-google-maps

construct.geocode.url <- function
(address, return.call = "json", sensor = "false") {
  root <- "http://maps.google.com/maps/api/geocode/"
  u <- paste(root, return.call, "?address=", address, "&sensor=", sensor, sep = "")
  return(URLencode(u))
}

gGeoCode <- function(address) {
  u <- construct.geocode.url(address)
  doc <- getURL(u)
  x <- fromJSON(doc,simplify = FALSE)
  if(x$status=="OK") {
    lat <- x$results[[1]]$geometry$location$lat
    lng <- x$results[[1]]$geometry$location$lng
    c(lat, lng)
  } else {
    c(NA,NA)
  }
}

prefLocations <-
  matrix(NA, length(prefectures), 2,
         dimnames=list(prefecture=prefectures,
           coordinate=c("latitude", "longitude")))
x <- gGeoCode("Tokushima")
prefLocations["Tokushima",] <- x

while(any(is.na(prefLocations))){
  for(pref.i in seq_along(prefectures)){
    pref <- prefectures[[pref.i]]
    pref.str <- if(pref=="foreign countries"){
      "Berkeley, CA"## Assumption: all foreigners come from Berkeley!
    }else{
      paste0(pref, ", Japan")
    }
    if(is.na(prefLocations[pref,1])){
      g.vec <- gGeoCode(pref.str)
      cat(sprintf("%4d / %4d %s -> %s %s\n", pref.i, length(prefectures), pref.str, g.vec[1], g.vec[2]))
      prefLocations[pref,] <- g.vec
      Sys.sleep(1)
    }
  }
}

locs <- data.frame(prefLocations, prefectures)
ggplot(locs)+
  geom_text(aes(longitude, latitude, label=prefectures))

prefectureList <- list(location=locs, code=prefectures)

save(prefectureList, file="prefectureList.RData")


==> simulation.R <==
works_with_R("3.0.2", rankSVMcompare="2013.9.3", ggplot2="0.9.3.1",
             microbenchmark="1.3.0")

source("svmlight.R")

funs <- list(l2=function(x)sum(x*x),
             l1=function(x)sum(abs(x))^2,
             linf=function(x)max(abs(x))^2)
deltas <- list(l2=function()runif(2,-1,1/2),
               l1=function()runif(2,-1/2,1/2),
               linf=function()runif(2,-1,1))
set.seed(1)
pair.sets <- list()
for(norm in names(funs)){
  delta.fun <- deltas[[norm]]
  f <- funs[[norm]]
  Xi <- c()
  Xip <- c()
  yi <- c()
  for(i in 1:1000){
    x <- runif(2,-2,2)
    delta <- delta.fun()
    xp <- x+delta
    noise <- 0
    noise <- rnorm(1,sd=1/4)#comment for noiseless simulation.
    fxdiff <- f(xp)-f(x)+noise
    y <- ifelse(fxdiff < -1, -1L,
                ifelse(fxdiff > 1, 1L, 0L))
    Xi <- rbind(Xi, x)
    Xip <- rbind(Xip, xp)
    rownames(Xi) <- rownames(Xip) <- NULL
    yi <- c(yi, y)
  }
  pair.sets[[norm]] <- list(Xi=Xi, Xip=Xip, yi=yi)
}
N <- 100
lapply(pair.sets, with, table(yi))
## Pick exactly N equality and inequality pairs.
pairs.picked <- list()
unused.sets <- list()
for(norm in names(pair.sets)){
  Pairs <- pair.sets[[norm]]
  is.zero <- Pairs$yi == 0
  equal <- which(is.zero)
  not.equal <- which(!is.zero)
  i <- c(sample(equal, N), sample(not.equal, N))
  is.unused <- !(seq_along(Pairs$yi) %in% i)
  pairs.picked[[norm]] <-
    list(Xi=Pairs$Xi[i,],
         Xip=Pairs$Xip[i,],
         yi=Pairs$yi[i])
  unused.sets[[norm]] <-
    list(Xi=Pairs$Xi[is.unused,],
         Xip=Pairs$Xip[is.unused,],
         yi=Pairs$yi[is.unused])
}
lapply(pairs.picked, with, table(yi))
lapply(unused.sets, with, table(yi))
## Plot the points.
point.df <- data.frame()
seg.df <- data.frame()
arrow.df <- data.frame()
for(norm in names(pairs.picked)){
  Pairs <- pairs.picked[[norm]]
  m <- with(Pairs, rbind(Xi, Xip))
  point.df <- rbind(point.df, data.frame(m, norm))
  yi <- Pairs$yi
  segs <- with(Pairs, data.frame(Xi, Xip))[yi == 0,]
  seg.df <- rbind(seg.df, data.frame(norm, segs))
  arrow.df <- with(Pairs,{
    rbind(arrow.df,
          data.frame(norm, Xip, Xi)[yi == -1,],
          data.frame(norm, Xi, Xip)[yi == 1,])
  })
}
library(grid)
basePlot <- ggplot(,aes(X1, X2))+
  facet_grid(.~norm)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  coord_equal()
pointPlot <- basePlot+
  geom_point(data=point.df)
print(pointPlot)
segPlot <- basePlot+
  aes(xend=X1.1,yend=X2.1)+
  geom_segment(data=seg.df)+
  geom_segment(data=arrow.df, arrow=arrow(type="closed",length=unit(0.05,"in")),
               color="red")
print(segPlot)
## Looks fine.
levs <- seq(-3,3,l=41)
X.grid <- as.matrix(expand.grid(x1=levs,x2=levs))
all.ranks <- data.frame()
## fit SVM.
unused.err <- data.frame()
train.pairs <- list()
for(norm in names(pairs.picked)){
  Pairs <- pairs.picked[[norm]]
  is.zero <- Pairs$yi == 0
  equal <- which(is.zero)
  not.equal <- which(!is.zero)
  i <- c(sample(equal, N/2), sample(not.equal, N/2))
  is.train <- seq_along(Pairs$yi) %in% i
  Pairs.train <- list(Xi=Pairs$Xi[is.train,],
                      Xip=Pairs$Xip[is.train,],
                      yi=Pairs$yi[is.train])
  train.pairs[[norm]] <- Pairs.train
  err.df <- data.frame()
  Cvals <- 4^seq(-4,5,by=1)
  models <- list()
  kvals <- 2^seq(-7, 1, by=1)
  model.df <- expand.grid(C=Cvals, k.width=kvals)
  for(model.i in 1:nrow(model.df)){
  ##for(model.i in 1:2){
    model <- model.df[model.i,]
    Cval <- model$C
    k.width <- model$k.width
    ker <- rbfdot(k.width)
    ##ker <- laplacedot(k.width)
    cat(sprintf("%4d / %4d C=%5.2f k.width=%5.2f\n",
                model.i, nrow(model.df), Cval, k.width))
    ## softCompareQP(Pairs.train, ker, C=Cval,cache=4000)
    ## microbenchmark(cache40=softCompareQP(Pairs.train, ker, C=Cval,cache=40),
    ##                cache400=softCompareQP(Pairs.train, ker, C=Cval,cache=4000),
    ##                times=10)
    fits <- list(compare=softCompareQP(Pairs.train, ker, C=Cval),
                 rank=svmlight(Pairs.train, Cval, k.width),
           rank2=svmlight(Pairs.train, Cval, k.width, equality="bothpairs"))
    models[[model.i]] <- fits
    ##X.grid$rank <- fit$rank(as.matrix(X.grid))
    ## pretty good train err:
    for(fit.name in names(fits)){
      fit <- fits[[fit.name]]
      yhat <- with(Pairs, fit$predict(Xi, Xip))
      yi <- Pairs$yi
      table(yi, yhat)
      sets <- list(train=is.train, test=!is.train)
      for(set in names(sets)){
        s <- sets[[set]]
        pred <- yhat[s]
        true <- yi[s]
        err.df <- rbind(err.df, {
          data.frame(FpFnInv(true, pred), Cval, k.width, set, norm, fit.name)
        })
      }
    }
  }
  ## train/test error curves.
  test.big <- subset(err.df, set=="test")
  test.dfs <- split(test.big, test.big$fit.name)
  f <- funs[[norm]]
  rank.df <- data.frame(X.grid, rank=apply(X.grid, 1, f), what="latent")
  chosen.df <- data.frame()
  unused <- unused.sets[[norm]]
  for(fit.name in names(test.dfs)){
    test.err <- test.dfs[[fit.name]]
    chosen <- which.min(test.err$error)
    chosen.df <- rbind(chosen.df, test.err[chosen,])
    fit <- models[[chosen]][[fit.name]]
    r <- fit$rank(X.grid)
    rank.df <- rbind(rank.df, {
      data.frame(X.grid, rank=r-min(r), what=fit.name)
    })
    yhat <- with(unused, fit$predict(Xi, Xip))
    unused.err <- rbind(unused.err, {
      data.frame(norm, fit.name, FpFnInv(unused$yi, yhat))
    })
  }
  normContour <- ggplot(rank.df, aes(x1, x2, z=rank))+
    geom_contour(colour="black")+
    coord_equal()+
    theme_bw()+
    theme(panel.margin=unit(0,"cm"))+
    facet_grid(.~what)
  print(normContour)
  overfitPlot <- ggplot(err.df, aes(log2(Cval), error, colour=fit.name))+
    geom_line(aes(group=interaction(set, fit.name), linetype=set))+
    facet_wrap("k.width")+
    theme_bw()+
    theme(panel.margin=unit(0,"cm"))+
    geom_point(data=chosen.df)
  print(overfitPlot)
  ## if the optimal model occurs on the min/max of the tested
  ## hyperparameters, then this is probably sub-optimal and we need to
  ## define a larger grid.
  stopifnot(! test.err[chosen,"Cval"] %in% range(Cvals))
  stopifnot(! test.err[chosen,"k.width"] %in% range(kvals))
    
  all.ranks <- rbind(all.ranks, data.frame(rank.df, norm))
}

simulation <- list(rank=all.ranks, error=unused.err, train.pairs=train.pairs)

save(simulation, file="simulation.RData")



==> simulation.proportion.R <==
works_with_R("3.0.2", rankSVMcompare="2013.10.25", ggplot2="0.9.3.1",
             doMC="1.3.2")
library(kernlab)
registerDoMC()

source("svmlight.R")

funs <- list(l2=function(x)sum(x*x),
             l1=function(x)sum(abs(x))^2,
             linf=function(x)max(abs(x))^2)
deltas <- list(l2=function()runif(2,-1,1/2),
               l1=function()runif(2,-1/2,1/2),
               linf=function()runif(2,-1,1))
set.seed(1)
pair.sets <- list()
for(norm in names(funs)){
  delta.fun <- deltas[[norm]]
  f <- funs[[norm]]
  Xi <- c()
  Xip <- c()
  yi <- c()
  for(i in 1:20000){
    x <- runif(2,-2,2)
    delta <- delta.fun()
    xp <- x+delta
    noise <- 0
    noise <- rnorm(1,sd=1/4)#comment for noiseless simulation.
    fxdiff <- f(xp)-f(x)+noise
    y <- ifelse(fxdiff < -1, -1L,
                ifelse(fxdiff > 1, 1L, 0L))
    Xi <- rbind(Xi, x)
    Xip <- rbind(Xip, xp)
    rownames(Xi) <- rownames(Xip) <- NULL
    yi <- c(yi, y)
  }
  pair.sets[[norm]] <- list(Xi=Xi, Xip=Xip, yi=yi)
}
lapply(pair.sets, with, table(yi))
## pairs per set, so N/2 equality and N/2 inequality pairs per set.

all.ranks <- list()
unused.err <- list()
data.list <- list()
test.rank.list <- list()
props <- seq(0.1, 0.9, by=0.2)
N <- 400
for(prop in props){
  for(seed in 1:4){
    set.seed(seed)
    norm.list <- list()
    for(norm in names(pair.sets)){
      Pairs <- pair.sets[[norm]]
      is.zero <- Pairs$yi == 0
      equal <- which(is.zero)
      not.equal <- which(!is.zero)
      set.list <- list()
      for(set.name in c("train", "validation", "test")){
        i <- if(set.name=="test"){
          ## always use the same test set.
          c(equal[1:(N*prop)], not.equal[N*(1-prop)])
        }else{
          c(sample(equal, N*prop), sample(not.equal, N*(1-prop)))
        }
        equal <- equal[!equal %in% i]
        not.equal <- not.equal[!not.equal %in% i]
        set.list[[set.name]] <- list(
          Xi=Pairs$Xi[i,],
          Xip=Pairs$Xip[i,],
          yi=Pairs$yi[i])
      }
      norm.list[[norm]] <- set.list
    }
    ## Plot the points.
    point.df <- data.frame()
    seg.df <- data.frame()
    arrow.df <- data.frame()
    for(norm in names(norm.list)){
      set.list <- norm.list[[norm]]
      for(set in names(set.list)){
        Pairs <- set.list[[set]]
        m <- with(Pairs, rbind(Xi, Xip))
        point.df <- rbind(point.df, data.frame(m, norm, set))
        yi <- Pairs$yi
        segs <- with(Pairs, data.frame(Xi, Xip))[yi == 0,]
        seg.df <- rbind(seg.df, data.frame(norm, set, segs))
        arrow.df <- with(Pairs,{
          rbind(arrow.df,
                data.frame(norm, set, Xip, Xi)[yi == -1,],
                data.frame(norm, set, Xi, Xip)[yi == 1,])
        })
      }
    }
    library(grid)
basePlot <- ggplot(,aes(X1, X2))+
  facet_grid(set~norm)+
  theme_bw()+
  theme(panel.margin=unit(0,"cm"))+
  coord_equal()
pointPlot <- basePlot+
  geom_point(data=point.df)
print(pointPlot)
segPlot <- basePlot+
  aes(xend=X1.1,yend=X2.1)+
  geom_segment(data=seg.df)+
  geom_segment(data=arrow.df, arrow=arrow(type="closed",length=unit(0.05,"in")),
               color="red")
print(segPlot)
    ## Looks fine.
    levs <- seq(-3, 3, l=41)
    X.grid <- as.matrix(expand.grid(x1=levs,x2=levs))
    ## fit SVM.
    for(norm in names(norm.list)){
      cat(sprintf("prop=%4f seed=%4d norm=%s\n", prop, seed, norm))
      Pair.sets <- norm.list[[norm]]
      err.df <- data.frame()
      Cvals <- 10^seq(-3,3,l=10)
      kvals <- 2^seq(-7, 4, l=10)
      model.df <- expand.grid(C=Cvals, k.width=kvals)
      models <- foreach(model.i=1:nrow(model.df))%dopar%{
        model <- model.df[model.i,]
        Cval <- model$C
        k.width <- model$k.width
        ker <- rbfdot(k.width)
        ##ker <- laplacedot(k.width)
        ## cat(sprintf("%4d / %4d C=%5.2f k.width=%5.2f\n",
        ##             model.i, nrow(model.df), Cval, k.width))
        list(compare=softCompareQP(Pair.sets$train, ker, C=Cval),
                     rank=svmlight(Pair.sets$train, Cval, k.width),
        rank2=svmlight(Pair.sets$train, Cval, k.width, equality="bothpairs"))
      }
      ## Quantify their error on the train and validation sets.
      err.df <- foreach(model.i=seq_along(models), .combine=rbind)%dopar%{
        print(model.i)
        fits <- models[[model.i]]
        mInfo <- model.df[model.i,]
        Cval <- mInfo$C
        k.width <- mInfo$k.width
        foreach(fit.name=names(fits), .combine=rbind)%do%{
          fit <- fits[[fit.name]]
          foreach(set=c("train","validation","test"), .combine=rbind)%do%{
            s <- Pair.sets[[set]]
            rank.mat <- cbind(fit$rank(s$Xi), fit$rank(s$Xip))
            roc.info <- calc.roc(rank.mat, s$yi)
            pred <- fit$predict(s$Xi, s$Xip)
            true <- s$yi
            data.frame(FpFnInv(true, pred), auc=roc.info$auc,
                       Cval, k.width, set, fit.name)
          }
        }
      }
      ## train/validation error curves.
      f <- funs[[norm]]
      rank.df <- data.frame(X.grid, rank=apply(X.grid, 1, f), what="latent")
      chosen.df <- data.frame()
      for(what in levels(err.df$fit.name)){
        validation.err <- subset(err.df, what==fit.name & set=="validation")
        test.err <- subset(err.df, what==fit.name & set=="test")
        chosen <- which.min(validation.err$error)
        ## Select model with max AUC on validation set:
        chosen <- which.max(validation.err$auc)
        chosen.df <- rbind(chosen.df, validation.err[chosen,])
        fit <- models[[chosen]][[what]]
        ## Evaluate the rank on a grid, for drawing contour lines.
        r <- fit$rank(X.grid)
        rank.df <- rbind(rank.df, {
          data.frame(X.grid, rank=r-min(r), what)
        })
        unused.err.list[[paste(prop, seed, norm)]] <- data.frame(
          prop, seed, norm, test.err[chosen,])
      }
  overfitPlot <- ggplot(err.df, aes(log2(Cval), error, colour=fit.name))+
    geom_line(aes(group=interaction(set, fit.name), linetype=set))+
    facet_wrap("k.width")+
    theme_bw()+
    theme(panel.margin=unit(0,"cm"))+
    geom_point(data=chosen.df)
  print(overfitPlot)
  normContour <- ggplot(rank.df, aes(x1, x2, z=rank))+
    geom_contour(colour="black")+
    coord_equal()+
    theme_bw()+
    theme(panel.margin=unit(0,"cm"))+
    facet_grid(.~what)
  print(normContour)
    data.list[[as.character(prop)]][[as.character(seed)]] <- norm.list
      ## if the optimal model occurs on the min/max of the validationed
      ## hyperparameters, then this is probably sub-optimal and we need to
      ## define a larger grid.
      ##stopifnot(! validation.err[chosen,"Cval"] %in% range(Cvals))
      ##stopifnot(! validation.err[chosen,"k.width"] %in% range(kvals))
      all.ranks.list[[paste(prop, seed, norm)]] <- data.frame(
        rank.df, norm, seed, prop)
    } ## end norm
  }
}

simulation.proportion <- list(
  rank=all.ranks,
  error=unused.err,
  data=data.list)[[N]][[seed]][[norm]][[set]]

save(simulation.proportion, file="simulation.proportion.RData")


==> simulation.roc.R <==
works_with_R("3.0.2", plyr="1.8", rankSVMcompare="2013.10.25")

load("simulation.proportion.RData")

## matrix versions of the norm.
funs <- list(l2=function(x)rowSums(x*x),
             l1=function(x)rowSums(abs(x))^2,
             linf=function(x)apply(abs(x), 1, max)^2)
tr <- simulation.proportion$test.rank
roc <- data.frame()
auc <- data.frame()
for(prop in names(tr)){
  seed.list <- tr[[prop]]
  for(seed in names(seed.list)){
    norm.list <- seed.list[[seed]]
    for(norm in names(norm.list)){
      fit.list <- norm.list[[norm]]
      latent <- funs[[norm]]
      Pairs <- simulation.proportion$data[[prop]][[seed]][[norm]]$test
      fit.list$truth <- with(Pairs, cbind(latent(Xi), latent(Xip)))
      for(fit.name in names(fit.list)){
        rank.mat <- fit.list[[fit.name]]
        info <- data.frame(fit.name, norm,
                           seed=as.integer(seed),
                           prop=as.numeric(prop))
        stats <- calc.roc(rank.mat, Pairs$yi)
        this.roc <- data.frame(stats$roc, info)
        ## ggplot()+
        ##   geom_path(aes(FPR, TPR), data=this.roc)+
        ##   geom_segment(aes(min,TPR,xend=max,yend=TPR),
        ##                data=stats$boxes,colour="red",lwd=2)
        auc <- rbind(auc, this.auc)
        roc <- rbind(roc, this.roc)
      }
    }
  }
}

simulation.roc <- list(auc=auc, roc=roc)

save(simulation.roc, file="simulation.roc.RData")



==> simulation.sushi.proportion.R <==
source("packages.R")

load("sushi.pairs.RData")

options(mc.cores=2)#because we may swap!
plan(multiprocess)

LAPPLY <- lapply

source("svmlight.R")

funs <- list(l2=function(x)sum(x*x),
             l1=function(x)sum(abs(x))^2,
             linf=function(x)max(abs(x))^2)
set.seed(1)
total.sim <- 25000
pair.sets <- list(sushi=sushi.pairs)
for(norm in names(funs)){
  f <- funs[[norm]]
  Xi <- matrix(runif(2*total.sim, -2, 2), total.sim, 2)
  Xip <- Xi + rnorm(2*total.sim, sd=1/2)
  noise <- rnorm(total.sim, sd=1/4)
  fxdiff <- apply(Xip, 1, f)-apply(Xi, 1, f)+noise
  yi <- ifelse(
    fxdiff < -1, -1L, ifelse(
      1 < fxdiff, 1L, 0L))
  colnames(Xi) <- colnames(Xip) <- c("x1", "x2")
  pair.sets[[norm]] <- list(Xi=Xi, Xip=Xip, yi=yi)
}
lapply(pair.sets, with, table(yi))
## pairs per set, so N/2 equality and N/2 inequality pairs per set.

levs <- seq(-2,2,l=41)
X.grid <- as.matrix(expand.grid(x1=levs,x2=levs))

dir.create("cache-prop")

computeROC <- function(rank.diff, label){
  stopifnot(length(rank.diff)==length(label))
  stopifnot(label %in% c(-1,0,1))
  is.negative <- label==0
  n.negative <- sum(is.negative)
  n.positive <- sum(!is.negative)
  stopifnot(0 < n.negative, 0 < n.positive)
  example.dt <- data.table(rank.diff=as.numeric(rank.diff), label=as.numeric(label))
  example.dt[, abs.diff := abs(rank.diff)]
  example.dt[, is.FP := label==0]
  example.dt[, is.TP := (label==-1 & rank.diff < 0) | (label == 1 & rank.diff > 0)]
  thresh.dt <- example.dt[is.FP|is.TP, list(
    n.FP=sum(is.FP),
    n.TP=sum(is.TP)
  ), by=list(abs.diff)][order(-abs.diff)]
  thresh.dt[, FP := cumsum(n.FP)]
  thresh.dt[, TP := cumsum(n.TP)]
  thresh.dt[, FPR := FP / n.negative]
  thresh.dt[, TPR := TP / n.positive]
  rbind(
    data.table(abs.diff=Inf, n.FP=0, n.TP=0, FP=0, TP=0, FPR=0, TPR=0),
    data.table(thresh.dt)
    )
}
simple.dt <- computeROC(c(2, 2, -2), c(1, 1, 0))
simple.dt[, stopifnot(identical(FPR, c(0,1)), identical(TPR, c(0,1)))]
simple.dt <- computeROC(c(3, -2.5, 2), c(1, 1, 0))
simple.dt[, stopifnot(identical(FPR, c(0,0,1)), identical(TPR, c(0, 0.5, 0.5)))]

all.ranks.list <- list()
err.list <- list()
data.list <- list()
test.N <- 10000
N <- 100
for(data.name in names(pair.sets)){
  Pairs <- pair.sets[[data.name]]
  true.f <- funs[[data.name]]
  is.zero <- Pairs$yi == 0
  set.vec <- rep(NA, length(is.zero))
  set.seed(1)
  set.vec[sample(which(is.zero), test.N/2)] <- "test"
  set.vec[sample(which(!is.zero), test.N/2)] <- "test"
  is.test <- set.vec=="test" & !is.na(set.vec)
  test.set <- with(Pairs, list(
    Xi=Xi[is.test,], Xip=Xip[is.test,], yi=yi[is.test]))
  test.lab.tab <- table(test.set$yi)
  test.not.zero <- test.lab.tab[names(test.lab.tab)!="0"]
  best.uninformed.guess <- as.numeric(names(test.not.zero[which.max(test.not.zero)]))
  best.uninformed.roc <- computeROC(rep(best.uninformed.guess, length(test.set$yi)), test.set$yi)
  for(prop in seq(0.1, 0.9, by=0.1)){
    for(seed in 1:4){
      N.set.vec <- set.vec
      set.seed(seed)
      seed.sets <- list()
      for(set.name in c("train", "validation")){
        N.set.vec[sample(which(is.na(N.set.vec) & is.zero), N*prop)] <- set.name
        N.set.vec[sample(which(is.na(N.set.vec) & !is.zero), N*(1-prop))] <- set.name
        is.set <- N.set.vec==set.name & !is.na(N.set.vec)
        seed.sets[[set.name]] <- with(Pairs, list(
          Xi=Xi[is.set,], Xip=Xip[is.set,], yi=yi[is.set]))
      }
      ## fit SVM.
      err.df.list <- list()
      Cvals <- 10^seq(-1,5,l=10)
      kvals <- 2^seq(-8, 4, l=10)
      model.df <- expand.grid(C=Cvals, k.width=kvals)
      cache.RData <- paste0("cache-prop/", data.name, "_", seed, "_", N, ".RData")
      if(file.exists(cache.RData)){
        load(cache.RData)
      }else{
        cat(sprintf("N=%4d seed=%4d data.name=%s\n", N, seed, data.name))
        err.dt.list <- LAPPLY(1:nrow(model.df), function(model.i){
          print(model.i)
          model <- model.df[model.i,]
          ##cat(sprintf("%4d / %4d models\n", model.i, nrow(model.df)))
          Cval <- model$C
          k.width <- model$k.width
          ker <- rbfdot(k.width)
          ## TODO: balanced weights!
          fits <- list(
            compare=softCompareQP(seed.sets$train, ker, C=Cval),
            rank2=svmlight(
              seed.sets$train, Cval, k.width, equality="bothpairs",
              filebase=sub("RData", paste0("rank2", "_", model.i), cache.RData)),
            rank=svmlight(
              seed.sets$train, Cval, k.width,
              filebase=sub("RData", paste0("rank", "_", model.i), cache.RData)))
          data.table(expand.grid(fit.name=names(fits), set=c("train","validation")))[, {
            fit <- fits[[paste(fit.name)]]
            s <- seed.sets[[paste(set)]]
            rank.diff <- fit$rank(s$Xip)-fit$rank(s$Xi)
            true <- s$yi
            roc.dt <- computeROC(rank.diff, true)
            auc <- WeightedROC::WeightedAUC(roc.dt[order(abs.diff)])
            data.table(
              auc,
              fit=list(list(fit)),
              Cval, k.width)
          }, by=list(fit.name, set)]
        })
        err.dt <- do.call(rbind, err.dt.list)
        save(err.dt, file=cache.RData)
      }
      chosen.dt <- err.dt[set=="validation", {
        .SD[which.max(auc)]
      }, by=list(fit.name)]
            
      ggplot()+
        theme_bw()+
        theme(panel.margin=grid::unit(0, "lines"))+
        facet_grid(set ~ fit.name)+
        scale_fill_gradient(low="white", high="black")+
        geom_tile(aes(
          log10(Cval), log2(k.width), fill=auc), data=err.dt)+
        geom_point(aes(
          log10(Cval), log2(k.width)), color="red", data=chosen.dt)

      train.validation <- with(seed.sets, list(
        Xi=rbind(train$Xi, validation$Xi),
        Xip=rbind(train$Xip, validation$Xip),
        yi=c(train$yi, validation$yi)))
      
      for(model.i in 1:nrow(chosen.dt)){
        model <- chosen.dt[model.i,]
        fit <- model$fit[[1]][[1]]
        rank.diff <- with(test.set, fit$rank(Xip)-fit$rank(Xi))
        roc.dt <- computeROC(rank.diff, test.set$yi)
        auc <- WeightedROC::WeightedAUC(roc.dt[order(abs.diff)])
        err.list[[paste(N, seed, data.name, model$fit.name)]] <- data.table(
          N, seed, data.name, fit.name=model$fit.name, auc)
        if(data.name != "sushi"){
          all.ranks.list[[paste(data.name, N, seed, model$fit.name)]] <-
            data.table(X.grid, rank=as.numeric(fit$rank(X.grid)), what=model$fit.name)
        }
      }

      seed.sets$test <- test.set
      data.list[[paste(N)]][[paste(seed)]][[data.name]] <- seed.sets

      if(data.name != "sushi"){
        all.ranks.list[[paste(data.name, N, seed, "latent")]] <-
          data.table(X.grid, rank=apply(X.grid, 1, true.f), what="latent")
      }
      
    }#data.name
  }#seed
}#N

simulation.sushi.samples <- list(
  rank=do.call(rbind, all.ranks.list), error=do.call(rbind, err.list), data=data.list)

save(simulation.sushi.samples, file="simulation.sushi.samples.RData")



==> simulation.sushi.samples.R <==
source("packages.R")

load("sushi.pairs.RData")

options(mc.cores=2)#because we may swap!
plan(multiprocess)

LAPPLY <- lapply

source("svmlight.R")

funs <- list(l2=function(x)sum(x*x),
             l1=function(x)sum(abs(x))^2,
             linf=function(x)max(abs(x))^2)
set.seed(1)
total.sim <- 25000
pair.sets <- list(sushi=sushi.pairs)
for(norm in names(funs)){
  f <- funs[[norm]]
  Xi <- matrix(runif(2*total.sim, -2, 2), total.sim, 2)
  Xip <- Xi + rnorm(2*total.sim, sd=1/2)
  noise <- rnorm(total.sim, sd=1/4)
  fxdiff <- apply(Xip, 1, f)-apply(Xi, 1, f)+noise
  yi <- ifelse(
    fxdiff < -1, -1L, ifelse(
      1 < fxdiff, 1L, 0L))
  colnames(Xi) <- colnames(Xip) <- c("x1", "x2")
  pair.sets[[norm]] <- list(Xi=Xi, Xip=Xip, yi=yi)
}
lapply(pair.sets, with, table(yi))
## pairs per set, so N/2 equality and N/2 inequality pairs per set.

levs <- seq(-2,2,l=41)
X.grid <- as.matrix(expand.grid(x1=levs,x2=levs))

dir.create("cache")

all.ranks.list <- list()
err.list <- list()
data.list <- list()
test.N <- 10000
for(data.name in names(pair.sets)){
  Pairs <- pair.sets[[data.name]]
  true.f <- funs[[data.name]]
  is.zero <- Pairs$yi == 0
  set.vec <- rep(NA, length(is.zero))
  set.seed(1)
  set.vec[sample(which(is.zero), test.N/2)] <- "test"
  set.vec[sample(which(!is.zero), test.N/2)] <- "test"
  is.test <- set.vec=="test" & !is.na(set.vec)
  test.set <- with(Pairs, list(
    Xi=Xi[is.test,], Xip=Xip[is.test,], yi=yi[is.test]))
  for(N in c(50, 100, 200, 400)){
    for(seed in 1:4){
      N.set.vec <- set.vec
      set.seed(seed)
      seed.sets <- list()
      for(set.name in c("train", "validation")){
        N.set.vec[sample(which(is.na(N.set.vec) & is.zero), N/2)] <- set.name
        N.set.vec[sample(which(is.na(N.set.vec) & !is.zero), N/2)] <- set.name
        is.set <- N.set.vec==set.name & !is.na(N.set.vec)
        seed.sets[[set.name]] <- with(Pairs, list(
          Xi=Xi[is.set,], Xip=Xip[is.set,], yi=yi[is.set]))
      }
      exp.N <- c(test.N, N, N)/2
      stopifnot(sum(table(N.set.vec, is.zero) == cbind(exp.N, exp.N))==6)

      ## fit SVM.
      err.df.list <- list()
      Cvals <- 10^seq(-1,5,l=10)
      models <- list()
      kvals <- 2^seq(-8, 4, l=10)
      model.df <- expand.grid(C=Cvals, k.width=kvals)
      cache.RData <- paste0("cache/", data.name, "_", seed, "_", N, ".RData")
      if(file.exists(cache.RData)){
        load(cache.RData)
      }else{
        cat(sprintf("N=%4d seed=%4d data.name=%s\n", N, seed, data.name))
        err.dt.list <- LAPPLY(1:nrow(model.df), function(model.i){
          model <- model.df[model.i,]
          ##cat(sprintf("%4d / %4d models\n", model.i, nrow(model.df)))
          Cval <- model$C
          k.width <- model$k.width
          ker <- rbfdot(k.width)
          fits <- list(
            compare=softCompareQP(seed.sets$train, ker, C=Cval),
            rank2=svmlight(
              seed.sets$train, Cval, k.width, equality="bothpairs",
              filebase=sub("RData", paste0("rank2", "_", model.i), cache.RData)),
            rank=svmlight(
              seed.sets$train, Cval, k.width,
              filebase=sub("RData", paste0("rank", "_", model.i), cache.RData)))
          models[[model.i]] <- fits
          data.table(expand.grid(fit.name=names(fits), set=c("train","validation")))[, {
            fit <- fits[[fit.name]]
            s <- seed.sets[[set]]
            pred <- fit$predict(s$Xi, s$Xip)
            true <- s$yi
            data.table(
              FpFnInv(true, pred),
              fit=list(list(fit)),
              Cval, k.width)
          }, by=list(fit.name, set)]
        })
        err.dt <- do.call(rbind, err.dt.list)
        save(err.dt, file=cache.RData)
      }
      chosen.dt <- err.dt[set=="validation", {
        .SD[which.min(error)]
      }, by=list(fit.name)]
            
      ggplot()+
        theme_bw()+
        theme(panel.margin=grid::unit(0, "lines"))+
        facet_grid(set ~ fit.name)+
        scale_fill_gradient(low="white", high="black")+
        geom_tile(aes(
          log10(Cval), log2(k.width), fill=error), data=err.dt)+
        geom_point(aes(
          log10(Cval), log2(k.width)), color="red", data=chosen.dt)

      train.validation <- with(seed.sets, list(
        Xi=rbind(train$Xi, validation$Xi),
        Xip=rbind(train$Xip, validation$Xip),
        yi=c(train$yi, validation$yi)))
      
      for(model.i in 1:nrow(chosen.dt)){
        model <- chosen.dt[model.i,]
        fit <- model$fit[[1]]
        pred.vec <- with(test.set, fit$predict(Xi, Xip))
        table(pred.vec, test.set$yi)
        err.list[[paste(N, seed, data.name, model$fit.name)]] <- data.table(
          N, seed, data.name, fit.name=model$fit.name, FpFnInv(test.set$yi, pred.vec))
        if(data.name != "sushi"){
          all.ranks.list[[paste(data.name, N, seed, model$fit.name)]] <-
            data.table(X.grid, rank=as.numeric(fit$rank(X.grid)), what=model$fit.name)
        }
      }

      seed.sets$test <- test.set
      data.list[[paste(N)]][[paste(seed)]][[data.name]] <- seed.sets

      if(data.name != "sushi"){
        all.ranks.list[[paste(data.name, N, seed, "latent")]] <-
          data.table(X.grid, rank=apply(X.grid, 1, true.f), what="latent")
      }
      
    }#data.name
  }#seed
}#N

simulation.sushi.samples <- list(
  rank=do.call(rbind, all.ranks.list), error=do.call(rbind, err.list), data=data.list)

save(simulation.sushi.samples, file="simulation.sushi.samples.RData")



==> small.folds.R <==
load("mslr.queries.RData")

fold.names <- c("train", "validation", "test")
fold <- sample(rep(fold.names, l=length(mslr.queries)))
table(fold) # 100 queries in each set.
small.folds <- list()
for(f in fold.names){
  L <- mslr.queries[fold==f]
  do <- function(agg, what)do.call(agg, lapply(L, "[[", what))
  Pairs <- list(Xi=do(rbind, "Xi"),
                Xip=do(rbind, "Xip"),
                yi=do(c, "yi"))
  small.folds[[f]] <- Pairs
}

lapply(small.folds, with, table(yi)) # about 5000 pairs in each set.

save(small.folds, file="small.folds.RData")


==> sushi.R <==
### sushi3b.5000.10.score #########################################

## matrix style data separated by <sp>

## each row corresponds to the user in the corresponding line of the
## file sushi3.udata

## each column corresponds to the SUSHI in the item set B

## using five-point-scale, 0:the most disliked, 4:the most preferred,
## -1:not rated

sushi.score <- "sushi3-2016/sushi3b.5000.10.score"
if(!file.exists(sushi.score)){
  download.file("http://www.kamishima.net/asset/sushi3-2016.zip", "sushi3-2016.zip")
  system("unzip sushi3-2016.zip")
}

scores <- read.table(sushi.score, sep=" ")
mat <- as.matrix(scores)
mat[mat==-1] <- NA

ucols <- c("userID", "gender", "age", "time",
           "prefecture.until.15", "region.until.15", "east/west.until.15",
           "prefecture.current", "region.current", "east/west.current",
           "moved")
users <- read.table("sushi3-2016/sushi3.udata", col.names=ucols)

icols <- c("itemID", "japanese", "style", "major", "minor",
           "oily", "frequency.eat", "price", "frequency.sold")
items <- read.table("sushi3-2016/sushi3.idata", col.names=icols)

sushi <- list(scores=mat, users=users, items=items)

save(sushi, file="sushi.RData")


==> sushi.features.R <==
load("sushi.RData")
load("prefectureList.RData")

## we will consider these features for each user:
users <- sushi$users[,c("gender", "age", "time")]
head(users)
for(loc.col in c("prefecture.until.15", "prefecture.current")){
  code <- as.character(sushi$user[,loc.col])
  prefName <- prefectureList$code[code]
  locs <- prefectureList$loc[prefName,]
  for(addCol in c("latitude", "longitude")){
    newCol <- locs[,addCol]
    newName <- sub("prefecture", addCol, loc.col)
    users[,newName] <- newCol
  }
}
head(users)

## and these for each item:
items <- sushi$items[,-(1:2)]
rownames(items) <- sushi$items$jap
## assume the style/major/minor variable values are related somehow
## ... this is bad but it will be bad for all algorithms that use the
## Gaussian kernel.

sushi.features <- list(items=as.matrix(items),
                       users=as.matrix(users))

save(sushi.features, file="sushi.features.RData")



==> sushi.pairs.R <==
load("sushi.features.RData")
load("sushi.RData")

## Each user only tried 10 sushis.
user.sushis <- apply(!is.na(sushi$scores), 1, sum)
user.pairs <- user.sushis/2
total.pairs <- sum(user.pairs)

n.features <- sapply(sushi.features, ncol)
total.features <- sum(n.features)

Xi <- Xip <- matrix(NA, total.pairs, total.features, dimnames=list(NULL, paste0("v", 1:total.features)))
yi <- rep(NA, total.pairs)

set.seed(1)

pair.i <- 1
for(user.id in 1:nrow(sushi$scores)){
  cat(sprintf("%4d / %4d\n", user.id, nrow(sushi$scores)))
  scores <- sushi$scores[user.id,]
  item.ids <- which(!is.na(scores))
  user.x <- sushi.features$user[user.id,]
  while(length(item.ids) >= 2){
    pick <- order(scores[item.ids])[1:2] 
    picked.items <- item.ids[pick]
    item.ids <- item.ids[-pick]
    item.X <- sushi.features$item[picked.items,]
    xi <- c(item.X[1,], user.x)
    xip <- c(item.X[2,], user.x)
    ranks <- scores[picked.items]
    rank.diff <- ranks[2]-ranks[1]
    a <- abs(rank.diff)
    if(a > 1)rank.diff <- rank.diff/a
    Xi[pair.i,] <- xi
    Xip[pair.i,] <- xip
    yi[pair.i] <- rank.diff
    pair.i <- pair.i+1
  }
}

sushi.pairs <- list(Xi=Xi, Xip=Xip, yi=as.integer(yi))

save(sushi.pairs, file="sushi.pairs.RData")


==> sushi.proportion.R <==
works_with_R("3.0.2", rankSVMcompare="2013.10.25", ggplot2="0.9.3.1",
             doParallel="1.0.6")
registerDoParallel()

load("sushi.pairs.RData")

source("svmlight.R")

unused.err <- data.frame()
data.list <- list()
props <- seq(0.1, 0.9, by=0.2)
N <- 400
test.rank.list <- list()
library(grid)
for(prop in props){
  for(seed in 1:4){
    cat(sprintf("prop=%.1f seed=%4d\n", prop, seed))
    set.seed(seed)
    Pairs <- sushi.pairs
    Pair.sets <- list()
    for(set.name in c("train", "validation", "test")){
      is.zero <- Pairs$yi == 0
      equal <- which(is.zero)
      not.equal <- which(!is.zero)
      i <- c(sample(equal, N*prop), sample(not.equal, N*(1-prop)))
      Pair.sets[[set.name]] <- 
        list(Xi=Pairs$Xi[i,],
             Xip=Pairs$Xip[i,],
             yi=Pairs$yi[i])
      Pairs$Xi <- Pairs$Xi[-i,]
      Pairs$Xip <- Pairs$Xip[-i,]
      Pairs$yi <- Pairs$yi[-i]
    }
    lapply(Pair.sets, with, table(yi))
    ## fit SVM models in parallel.
    kvals <- 10^seq(-5, 1, by=1)
    Cvals <- 10^seq(-1, 4, by=1/2)
    model.df <- expand.grid(C=Cvals, k.width=kvals)
    models <- foreach(model.i=1:nrow(model.df)) %dopar% {
      model <- model.df[model.i,]
      Cval <- model$C
      k.width <- model$k.width
      ker <- rbfdot(k.width)
      ##ker <- laplacedot(k.width)
      ##cat(sprintf("%4d / %4d C=%10.5f k.width=%10.5f\n",
      ##            model.i, nrow(model.df), Cval, k.width))
      list(compare=softCompareQP(Pair.sets$train, ker, C=Cval),
           rank=svmlight(Pair.sets$train, Cval, k.width),
           rank2=svmlight(Pair.sets$train, Cval, k.width, equality="bothpairs"))
    }
    ## Quantify their error on the train and validation sets.
    err.df <- data.frame()
    for(model.i in seq_along(models)){
      fits <- models[[model.i]]
      mInfo <- model.df[model.i,]
      Cval <- mInfo$C
      k.width <- mInfo$k.width
      for(fit.name in names(fits)){
        fit <- fits[[fit.name]]
        for(set in c("train","validation")){
          s <- Pair.sets[[set]]
          pred <- fit$predict(s$Xi, s$Xip)
          true <- s$yi
          err.df <- rbind(err.df, {
            data.frame(FpFnInv(true, pred),
                       Cval, k.width, set, fit.name)
          })
        }
      }
    }
    ## train/validation error curves.
    validation.big <- subset(err.df, set=="validation")
    validation.dfs <- split(validation.big, validation.big$fit.name)
    chosen.df <- data.frame()
    unused <- Pair.sets$test
    for(fit.name in names(validation.dfs)){
      validation.err <- validation.dfs[[fit.name]]
      chosen <- which.min(validation.err$error)
      chosen.df <- rbind(chosen.df, validation.err[chosen,])
      fit <- models[[chosen]][[fit.name]]
      ## Evaluate the rank on the test points, for ROC analysis.
      test.ranks <- with(unused, cbind(Xi=fit$rank(Xi), Xip=fit$rank(Xip)))
      test.rank.list[[as.character(prop)]][[as.character(seed)]][[fit.name]] <- 
        test.ranks
      yhat <- with(unused, fit$predict(Xi, Xip))
      unused.err <- rbind(unused.err, {
        data.frame(prop, seed, fit.name, FpFnInv(unused$yi, yhat))
      })
    }
    data.list[[as.character(prop)]][[as.character(seed)]] <- Pair.sets
    
    overfitPlot <- ggplot(err.df, aes(log10(Cval), error, colour=fit.name))+
      geom_line(aes(group=interaction(set, fit.name), linetype=set))+
      facet_wrap("k.width")+
      theme_bw()+
      theme(panel.margin=unit(0,"cm"))+
      geom_point(data=chosen.df)
    print(overfitPlot)
  }
}


sushi.proportion <- list(error=unused.err, data=data.list,
                         test.rank=test.rank.list)

save(sushi.proportion, file="sushi.proportion.RData")


==> sushi.roc.R <==
works_with_R("3.0.2", plyr="1.8", rankSVMcompare="2013.10.25")

load("sushi.proportion.RData")

classify <- function(x, thresh=1){
  stopifnot(is.numeric(thresh))
  stopifnot(is.finite(thresh))
  stopifnot(thresh >= 0)
  stopifnot(length(thresh) == 1)
  ifelse(x > thresh, 1L,
         ifelse(x < -thresh, -1L, 0L))
}
tr <- sushi.proportion$test.rank
roc <- data.frame()
auc <- data.frame()
for(prop in names(tr)){
  seed.list <- tr[[prop]]
  for(seed in names(seed.list)){
    fit.list <- seed.list[[seed]]
    Pairs <- sushi.proportion$data[[prop]][[seed]]$test
    for(fit.name in names(fit.list)){
      rank.mat <- fit.list[[fit.name]]
      rank.diff <- rank.mat[,2]-rank.mat[,1]
      thresh.vec <- c(0, sort(abs(rank.diff)))
      this.roc <- data.frame()
      info <- data.frame(fit.name, 
                         seed=as.integer(seed),
                         prop=as.numeric(prop))
      for(thresh in thresh.vec){
        yhat <- classify(rank.diff, thresh)
        err <- FpFnInv(Pairs$yi, yhat)
        this.roc <- rbind(this.roc, data.frame(thresh, info, err))
      }
      this.roc$FPR <- with(this.roc, false.positive/equality)
      this.roc$FNR <- with(this.roc, false.negative/inequality)
      this.roc$TPR <- 1-this.roc$FNR
      boxes <- ddply(this.roc, .(TPR), summarize, min=min(FPR), max=max(FPR))
      ## Plot to verify AUC calculation from this ROC curve.
      p <- ggplot()+
        geom_path(aes(FPR, TPR), data=this.roc)+
        geom_segment(aes(min,TPR,xend=max,yend=TPR),
                     data=boxes,colour="red",lwd=2)
      print(p)
      auc <- rbind(auc, data.frame(info, auc=sum(with(boxes, (max-min)*TPR))))
      roc <- rbind(roc, this.roc)
    }
  }
}

sushi.roc <- list(auc=auc, roc=roc)

save(sushi.roc, file="sushi.roc.RData")



==> sushi.samples.R <==
works_with_R("3.0.2", rankSVMcompare="2013.10.25", ggplot2="0.9.3.1",
             doParallel="1.0.6")
registerDoParallel()

load("sushi.pairs.RData")

source("svmlight.R")

unused.err <- data.frame()
data.list <- list()
prop <- 1/2
test.rank.list <- list()
library(grid)
for(N in c(50, 100, 200, 400)){
  for(seed in 1:4){
    cat(sprintf("N=%.1f seed=%4d\n", N, seed))
    set.seed(seed)
    Pairs <- sushi.pairs
    Pair.sets <- list()
    for(set.name in c("train", "validation", "test")){
      is.zero <- Pairs$yi == 0
      equal <- which(is.zero)
      not.equal <- which(!is.zero)
      i <- c(sample(equal, N*prop), sample(not.equal, N*(1-prop)))
      Pair.sets[[set.name]] <- 
        list(Xi=Pairs$Xi[i,],
             Xip=Pairs$Xip[i,],
             yi=Pairs$yi[i])
      Pairs$Xi <- Pairs$Xi[-i,]
      Pairs$Xip <- Pairs$Xip[-i,]
      Pairs$yi <- Pairs$yi[-i]
    }
    lapply(Pair.sets, with, table(yi))
    ## fit SVM models in parallel.
    kvals <- 10^seq(-5, 1, by=1)
    Cvals <- 10^seq(-1, 4, by=1/2)
    model.df <- expand.grid(C=Cvals, k.width=kvals)
    models <- foreach(model.i=1:nrow(model.df)) %dopar% {
      model <- model.df[model.i,]
      Cval <- model$C
      k.width <- model$k.width
      ker <- rbfdot(k.width)
      ##ker <- laplacedot(k.width)
      ##cat(sprintf("%4d / %4d C=%10.5f k.width=%10.5f\n",
      ##            model.i, nrow(model.df), Cval, k.width))
      list(compare=softCompareQP(Pair.sets$train, ker, C=Cval),
           rank=svmlight(Pair.sets$train, Cval, k.width),
           rank2=svmlight(Pair.sets$train, Cval, k.width, equality="bothpairs"))
    }
    ## Quantify their error on the train and validation sets.
    err.df <- data.frame()
    for(model.i in seq_along(models)){
      fits <- models[[model.i]]
      mInfo <- model.df[model.i,]
      Cval <- mInfo$C
      k.width <- mInfo$k.width
      for(fit.name in names(fits)){
        fit <- fits[[fit.name]]
        for(set in c("train","validation")){
          s <- Pair.sets[[set]]
          pred <- fit$predict(s$Xi, s$Xip)
          true <- s$yi
          err.df <- rbind(err.df, {
            data.frame(FpFnInv(true, pred),
                       Cval, k.width, set, fit.name)
          })
        }
      }
    }
    ## train/validation error curves.
    validation.big <- subset(err.df, set=="validation")
    validation.dfs <- split(validation.big, validation.big$fit.name)
    chosen.df <- data.frame()
    unused <- Pair.sets$test
    for(fit.name in names(validation.dfs)){
      validation.err <- validation.dfs[[fit.name]]
      chosen <- which.min(validation.err$error)
      chosen.df <- rbind(chosen.df, validation.err[chosen,])
      fit <- models[[chosen]][[fit.name]]
      ## Evaluate the rank on the test points, for ROC analysis.
      test.ranks <- with(unused, cbind(Xi=fit$rank(Xi), Xip=fit$rank(Xip)))
      test.rank.list[[as.character(N)]][[as.character(seed)]][[fit.name]] <- 
        test.ranks
      yhat <- with(unused, fit$predict(Xi, Xip))
      unused.err <- rbind(unused.err, {
        data.frame(N, seed, fit.name, FpFnInv(unused$yi, yhat))
      })
    }
    data.list[[as.character(N)]][[as.character(seed)]] <- Pair.sets
    
    overfitPlot <- ggplot(err.df, aes(log10(Cval), error, colour=fit.name))+
      geom_line(aes(group=interaction(set, fit.name), linetype=set))+
        facet_wrap("k.width")+
          theme_bw()+
            theme(panel.margin=unit(0,"cm"))+
              geom_point(data=chosen.df)
    print(overfitPlot)
  }
}


sushi.samples <- list(error=unused.err, data=data.list,
                      test.rank=test.rank.list)

save(sushi.samples, file="sushi.samples.RData")


==> svmlight.R <==
pick.best.index <- function(err){
  nparam <- length(err)
  candidates <- which(err==min(err))
  if(length(err)==1)return(candidates)
  st <- abs(median(candidates)-candidates)
  middle <- candidates[which.min(st)]
  if(all(diff(err)==0))return(middle)
  if(nparam %in% candidates && 1 %in% candidates){
    cat("Warning: strange error profile, picking something near the center\n")
    print(as.numeric(err))
    d <- diff(candidates)>1
    if(any(d)){
      which(d)[1]
    }else{
      middle
    }
  }else if(1 %in% candidates){
    max(candidates)
  }else if(nparam %in% candidates){
    min(candidates)
  }else {
    middle
  }
### Integer index of the minimal error.
}

mat2lines <- function(x){
  stopifnot(is.matrix(x))
  m <- matrix(paste0(col(x),":",x),nrow(x))
  apply(m, 1, paste0, collapse=" ")
}

pairs2lines <- function(equality, L){
  y <- L$yi
  flip <- y==-1
  tmp <- L$Xi[flip,]
  L$Xi[flip,] <- L$Xip[flip,]
  L$Xip[flip,] <- tmp
  y[flip] <- -y[flip]
  stopifnot(all(y %in% c(0, 1)))
  Xi <- mat2lines(L$Xi)
  Xip <- mat2lines(L$Xip)
  plines <- c()
  plines <- makeLines(Xi[y==1], 0, Xip[y==1], 1, plines)
  if(equality == "bothpairs"){
    plines <- makeLines(Xi[y==1], 0, Xip[y==1], 1, plines)
    plines <- makeLines(Xi[y==0], 0, Xip[y==0], 1, plines)
    plines <- makeLines(Xi[y==0], 1, Xip[y==0], 0, plines)
  }else if(equality=="nopairs"){
    ## this is OK, do nothing.
  }else{
    stop("undefined pairs for equality ",equality)
  }
  plines
}

makeLine <- function(z, qid, x){
  sprintf("%d qid:%d %s", z, qid, x)
}

makeLines <- function(Xi, zi, Xip, zip, plines){
  first.qid <- length(plines) + 1
  last.qid <- first.qid + length(Xi) - 1
  qid <- first.qid:last.qid
  m <- cbind(makeLine(zi, qid, Xi),
             makeLine(zip, qid, Xip))
  newlines <- apply(m, 1, paste0, collapse="\n")
  c(plines,newlines)
}
  
svmlight <- function
### Fit an SVMlight comparison model: min_{w,xi} w'w/2 + C sum xi_{i}
### such that w'x_i > w'x_ip + 1 - xi_i for all pairs of layouts x_i,
### x_ip with inequality constraints. Assumes that svm_learn and
### svm_classify programs are in the current directory.
(pairs,
### List of pairs of training layouts, with labels.
 Cvalue=1,
### positive numeric scalar: slack penalization coefficient in the
### objective function.
 kernel.width=1,
### positive numeric scalar: kernel width parameter.
 equality="nopairs",
### When y_i=0 we can either ignore it (equality="nopairs") or treat
### it as two pairs, one in each direction (equality="bothpairs").
 filebase=tempfile(),
### Base file name of svmlight interface files.
 verbose=0
 ){
  for(scalar in list(Cvalue, kernel.width)){
    stopifnot(is.numeric(scalar))
    stopifnot(scalar > 0)
    stopifnot(length(scalar) == 1)
  }
  ## Reality checks about Xi, Xip, yi.
  stopifnot(is.matrix(pairs$Xi))
  stopifnot(is.matrix(pairs$Xip))
  stopifnot(dim(pairs$Xi)==dim(pairs$Xip))
  stopifnot(is.numeric(pairs$Xi))
  stopifnot(is.numeric(pairs$Xip))
  stopifnot(nrow(pairs$Xi)==length(pairs$yi))
  stopifnot(is.numeric(pairs$yi))
  stopifnot(pairs$yi %in% c(-1,0,1))

  ## Scale input data before throwing it to SVMlight!
  X.scaled <- scale(with(pairs, rbind(Xi, Xip)))
  smat <- function(one.row, target.matrix){
    stopifnot(is.numeric(one.row))
    stopifnot(is.matrix(target.matrix))
    stopifnot(length(one.row) == ncol(target.matrix))
    matrix(one.row, nrow(target.matrix), ncol(target.matrix),
           byrow=TRUE)
  }
  mu.mat <- smat(attr(X.scaled,"scaled:center"), pairs$Xi)
  sigma.mat <- smat(attr(X.scaled,"scaled:scale"), pairs$Xi)
  pairs$Xi <- (pairs$Xi - mu.mat)/sigma.mat
  pairs$Xip <- (pairs$Xip - mu.mat)/sigma.mat

  ## temporary files we will use.
  exfile <- sprintf("%s.examples",filebase)
  trainfile <- sprintf("%s.train",filebase)
  mfile <- sprintf("%s.model",filebase)
  pfile <- sprintf("%s.predictions",filebase)

  ## Vectorized calculation of lines to export to svmlight.
  plines <- pairs2lines(equality, pairs)

  cat(plines, file=trainfile, sep="\n")
  cmd <- sprintf("./svm_learn -z p -c %f -t 2 -g %f %s %s",
                 Cvalue, kernel.width, trainfile, mfile)
  ##cmd <- sprintf("./svm_learn -z p -c %f %s %s", Cvalue, trainfile, mfile)

  ## From svm_rank web page: You can in principle use kernels in
  ## SVMrank using the '-t' option just like in SVMlight, but it is
  ## painfully slow and you are probably better off using SVMlight.
  ##cmd <- sprintf("./svm_rank_learn -c %f %s %s", Cvalue, trainfile, mfile)
  if(verbose>0){
    print(cmd)
  }
  system(cmd,ignore.stdout=verbose<2)

  ### This is the learned function.
  f <- function(X){
    if(is.data.frame(X)){
      X <- as.matrix(X)
    }
    stopifnot(is.matrix(X))
    stopifnot(is.numeric(X))
    ## verify column names!
    stopifnot(colnames(X) == colnames(pairs$Xi))
    ## before applying the learned function, scale the test data using
    ## the same constants we found during training.
    mu.test <- smat(attr(X.scaled,"scaled:center"), X)
    sigma.test <- smat(attr(X.scaled,"scaled:scale"), X)
    Xtest <- (X-mu.test)/sigma.test
    test.lines <- makeLine(0, 0, mat2lines(Xtest))
    cat(test.lines, file=exfile, sep="\n")
    ##testcmd <- sprintf("./svm_rank_classify %s %s %s", exfile, mfile, pfile)
    testcmd <- sprintf("./svm_classify %s %s %s", exfile, mfile, pfile)
    system(testcmd,ignore.stdout=TRUE)
    scan(pfile, what=numeric(), quiet=TRUE)
  }
  ## For visualization, it is useful to have all the level curves on
  ## the same scale so we don't have to update the legend and
  ## colours. So here we apply a linear transformation to the output
  ## function values and we will use that instead of f.
  f.values <- with(pairs, c(f(pairs$Xip),f(pairs$Xi)))
  mu <- mean(f.values)
  sigma <- sd(f.values)
  sigma[sigma==0] <- 1
  fnorm <- function(X){
    (f(X) - mu)/sigma
  }

  ## Read the model file for interpretation of support vectors.
  mlines <- readLines(mfile)
  svec.lines <- sub(" #","",gsub("[0-9]+:","",mlines[12:length(mlines)]))
  stopifnot(length(svec.lines)>1)
  cvecs <- strsplit(svec.lines,split=" ")
  model.mat <- sapply(cvecs, as.numeric)
  X.sv <- t(model.mat[-1,])
  colnames(X.sv) <- colnames(pairs$Xi)
  yalpha <- model.mat[1,]
  sv.type <- factor(ifelse(Cvalue != abs(yalpha),"notC (margin)",
                           ifelse(sign(yalpha)>0,
                                  "C (wrongside)","-C (wrongside)")))
  sv.df <- data.frame(X.sv, yalpha, sv.type)

  ## Calculate the optimal threshold using grid search.
  fxdiff <- with(pairs, fnorm(pairs$Xip)-fnorm(pairs$Xi))
  adiff <- abs(fxdiff)
  min.abs <- min(adiff)
  max.abs <- max(adiff)
  if(min.abs == 0) min.abs <- 1e-6
  thresh <- if(max.abs == 0){
    1
  }else{
    ## Do grid search using these 100 possible thresholds...
    tgrid <- 10^seq(log10(min.abs),log10(max.abs),l=100)
    ## ...and the differences found in the data.
    thresholds <- sort(unique(c(tgrid, adiff)))
    rug.df <- data.frame(threshold=adiff,
                         label=ifelse(pairs$yi==0,"same","different"))
    err.df <- data.frame()
    for(threshold in thresholds){
      yhat <- ifelse(fxdiff < -threshold, -1,
                     ifelse(fxdiff > threshold, 1, 0))
      fp <- sum(pairs$yi == 0 & yhat != 0)
      inv <- sum(pairs$yi %in% c(-1,1) & yhat != pairs$yi & yhat %in% c(-1,1))
      fn <- sum(pairs$yi!=0 & yhat==0)
      err <- sum(pairs$yi != yhat)
      stopifnot(err == fp+inv+fn)
      df <- data.frame(threshold,
                       false.positive=fp/length(yhat),
                       false.negative=fn/length(yhat),
                       inversion=inv/length(yhat),
                       error=err/length(yhat))
      err.df <- rbind(err.df, df)
    }
    err.df[pick.best.index(err.df$error),"threshold"]
  }
  list(rank=fnorm,predict=function(Xi, Xip){
    fxdiff <- fnorm(Xip)-fnorm(Xi)
    ifelse(fxdiff < -thresh, -1L,
           ifelse(fxdiff > thresh, 1L, 0L))
  },threshold=thresh,sv.df=sv.df)
### List of model fit results. You can do fit$rank(X) with a feature
### matrix X to get a vector of learned model predictions (numeric
### vector) or fit$compare(Xi, Xip) to get comparison values (integer
### vector with elements -1,0,1).
}
if(!file.exists("svm_learn")){
  dir.create("svm_light_src")
  download.file("http://download.joachims.org/svm_light/current/svm_light.tar.gz", "svm_light_src/svm_light.tar.gz")
  system("cd svm_light_src && tar xvf svm_light.tar.gz && make && cp svm_learn svm_classify ..")
}


==> tikz.R <==
works_with_R("3.3.3", ggplot2="2.1.0", tikzDevice="0.10.1")
options(tikzDocumentDeclaration="\\documentclass[11pt]{article}\\usepackage{amsmath,amssymb,amsthm}",
        tikzMetricsDictionary="tikzMetrics")

